Terao's freeness conjecture for arrangements of 15 and 16 lines

We prove that Terao's freeness conjecture holds for arrangements of 15 and of 16 lines in the complex projective plane. Together with the theorem of Barakat and K\"uhne for at most 14 hyperplanes, this shows that freeness of a central arrangement of at most 16 planes in $\mathbb{C}^3$ is determined by its intersection lattice. The proof has a theoretical and a computational part. Combining published combinatorial criteria for freeness (due to Abe, Dimca, Dimca-K\"uhne-Pokora and Yoshinaga) with Bojanowski's Hirzebruch-type inequality and an elementary counting identity, we show that a counterexample would have exponents $(6,8)$ or $(7,7)$ for 15 lines and $(7,8)$ for 16 lines, and an intersection lattice subject to strong numerical constraints. We then enumerate all 22,544,280 simple rank 3 matroids satisfying these constraints, up to isomorphism, and determine the complex realization space of each of them exactly over $\mathbb{Q}$. Exactly eleven of them are realizable over $\mathbb{C}$, and on each of these the freeness of the realizations is constant. As a by-product we classify the free arrangements of 15 and 16 lines that are not divisionally free, have maximal multiplicity smaller than the smaller nontrivial exponent, and have at least four intersection points on every line.

==> anc/README.md <==
# Terao's freeness conjecture for 15 and 16 lines: code and results

Ancillary files of the paper *Terao's freeness conjecture for arrangements of 15 and 16 lines*
(C. Anghel, R. Stan). They contain the code and the results of the computer-assisted part of the proof.

## What is computed

Section 3 of the paper reduces a counterexample with 15 or 16 lines to three types `(d; d1, d2)`. In each
type the intersection lattice is a simple rank-3 matroid with the following constraints
(`e(H) = d-1-r_H`), conditions (R1)-(R5) of Proposition 3.8:

| type | multiplicities | `e(H)` | `X = Σ C(m_P-1,2)` | `W = Σ C(m_P-2,2)` |
|---|---|---|---|---|
| (15;6,8) | 3..5 | 8..10 | 43 | ≥ 9 |
| (15;7,7) | 3..6 | 7..10 | 42 | ≥ 6 |
| (16;7,8) | 3..6 | 8..11 | 49 | ≥ 9 |

1. `heavyaug.c` (Section 4.2) enumerates the heavy configurations (points of multiplicity ≥ 4) by
   McKay's canonical augmentation, using nauty.
2. `lsgen3.c`, mode `complete` (Section 4.3), adds the triple points to every heavy configuration in all
   admissible ways. Classes are deduplicated with `nauty-labelg` and `sort -u`.
3. `screen2.py` (Section 5) computes the realization space of every class exactly over Q and certifies
   freeness on each Galois orbit. It uses `exact.py` (at most one parameter, over Z[t]),
   `exact_multi.py` (the exact two-pencil obstruction for the single case of cost 2), `realize.py`, `arr.py` and
   `g6util.py`.
   Each input graph is checked to be a linear space satisfying (R1)--(R5).
4. `verdict.py` (Section 6) aggregates the screening of a type and checks that every class has exactly
   one consistent record and that freeness is constant on every realizable lattice.

## Running

```
./run.sh                # all three types: about 8 CPU-hours, about 6 GB of disk in out/
./run.sh 15_68          # one type; (15;6,8) takes about a minute
```

The runner stops on a wrong heavy-configuration count, final class count, or SHA-256 checksum. It then
requires equality of the verdicts, status totals, and all detailed records with the supplied reference
results. The canonical-list checksums are tied to nauty 2.8.8; a different canonical encoding fails
explicitly. Set `NP=4 ./run.sh 15_77` to select the number of screening workers (default: at most 8).
Generated lists, binaries, and logs go into `out/` and are not part of the submission package.

For the short verification, without exhaustive enumeration:

```
./run.sh --certificates
```

This recalculates all 11 realizable lattices and their freeness certificates, verifies the cost-2
obstruction, and runs the identification checks below. It does not independently establish that
the exhaustive enumeration contains every admissible matroid.

## Identifications and short certificates (Sections 5.3 and 6.1, `identifications/`)

```
python3 identifications/ident.py         # sub-arrangements of A(5,1,3), A(G26), A(6,1,3), exactly over Z[zeta] (~15 s)
python3 identifications/cuntz.py         # Cuntz's family A_t (preprint and ACKN16, Prop. 7.2): lattice F1, exceptional parameters (~10 s)
python3 identifications/certificates.py --records  # all saved cases, det M(a) for F1 (Section 6.1); q + f^2 = 0 for the class of cost 2 (Section 5.3)
```

`reflection.py` computes the lattices of the reflection arrangements exactly; `details.py` says where the
detail records of the realizable classes are read (by default `results/`). Each script exits with status 0
only if all the statements of the paper that it checks hold.

## Results (`results/`)

| type | heavy classes | matroids | realizable over C | free / non-free |
|---|---|---|---|---|
| (15;6,8) | 1 952 | 3 | 1 | 1 / 0 |
| (15;7,7) | 96 725 | 6 091 145 | 10 | 5 / 5 |
| (16;7,8) | 8 324 811 | 16 453 132 | 0 | – |

- `verdict_*.txt`: output of `verdict.py` for the three types.
- `scr68.detail.jsonl`, `scr77.detail.jsonl`: detail records of the realizable classes and of the class
  needing two parameters.
- `realizable_lattices.txt`: the 11 realizable lattices, with multiple points, realization space,
  freeness certificate and explicit equations of the lines.

In `verdict_15_77.txt` the rigid lattice F2 (construction of cost 0) has the status `family` (a family
with constant lines), so the file reports 8 `points` and 2 `family`; the paper counts F2 among the
lattices with finitely many realizations (9 + 1).

## Requirements

- GCC (or a compatible C compiler invoked as `gcc`) and the nauty 2.8.8 headers/library.
  `heavyaug.c` includes `<nauty/nauty.h>` and links with `-lnauty`.
- The canonical-labelling executable must be available as `nauty-labelg` on `PATH`
  (a build that names it `labelg` can provide a symlink).
- Python >= 3.10, `python-flint==0.9.0`, and `sympy==1.14.0`.
- Bash and coreutils, including `sort` and `sha256sum`.

The historical full computation used GCC 13.3, Python 3.13 and nauty 2.8.8.
The minimal verifier needs neither Singular nor NumPy: the two-parameter class is excluded
by the exact polynomial identity in Section 5.3. Unexpected multi-parameter cases are reported
as unresolved and make verification fail.

Every supplied ancillary file belongs to the executable verification path, its documentation,
or the reference data cited by the article. Development programs, exploratory finite-field
searches, archived audits, binaries, caches and generated exhaustive lists are excluded.


==> anc/arr.py <==
"""Core tools for line arrangements in P^2 over F_p.

Lines are given by normal vectors (a,b,c) (line ax+by+cz=0).
Compute the finite-field Ziegler multirestriction exponents (e1,e2) and test
  b2(A) := sum_P (m_P - 1) - (d - 1) == e1 * e2.
The article uses a successful numerical test only to lift full rank to characteristic
zero, where Yoshinaga's criterion applies. No characteristic-p freeness theorem is
needed for that implication. Points on H have multiplicity m_P-1, total d-1.
"""
from math import comb, isqrt
import flint


def inv(x, p):
    return pow(x, p - 2, p)


def normalize(v, p):
    v = [x % p for x in v]
    for x in v:
        if x:
            ix = inv(x, p)
            return tuple(y * ix % p for y in v)
    return None


def cross(u, v, p):
    return ((u[1] * v[2] - u[2] * v[1]) % p,
            (u[2] * v[0] - u[0] * v[2]) % p,
            (u[0] * v[1] - u[1] * v[0]) % p)


class Arr:
    """Arrangement over F_p with its point/incidence structure."""

    def __init__(self, lines, p, check=True):
        self.p = p
        self.lines = [normalize(l, p) for l in lines]
        self.d = len(self.lines)
        if check:
            if any(l is None for l in self.lines) or len(set(self.lines)) != self.d:
                raise ValueError("degenerate or repeated line")
        pts = {}
        L = self.lines
        for i in range(self.d):
            for j in range(i + 1, self.d):
                q = normalize(cross(L[i], L[j], p), p)
                s = pts.get(q)
                if s is None:
                    pts[q] = {i, j}
                else:
                    s.add(i); s.add(j)
        self.pts = {q: frozenset(s) for q, s in pts.items()}

    # ---------- combinatorics ----------
    def multipoints(self):
        """frozenset of frozensets: the points of multiplicity >= 3 (determine the lattice)."""
        return frozenset(s for s in self.pts.values() if len(s) >= 3)


    def b2(self):
        return sum(len(s) - 1 for s in self.pts.values()) - (self.d - 1)

    def comb_exponents(self):
        """roots (d1<=d2) of t^2-(d-1)t+b2 if integral, else None."""
        n = self.d - 1
        b = self.b2()
        disc = n * n - 4 * b
        if disc < 0:
            return None
        r = isqrt(disc)
        if r * r != disc:
            return None
        return ((n - r) // 2, (n + r) // 2)



    # ---------- Ziegler multirestriction ----------
    def _line_basis(self, h):
        a = self.lines[h]
        p = self.p
        # two independent vectors in ker(a)
        cands = [(0, a[2], (-a[1]) % p), ((-a[2]) % p, 0, a[0]), (a[1], (-a[0]) % p, 0)]
        cands = [c for c in cands if any(c)]
        u = cands[0]
        for w in cands[1:]:
            if normalize(cross(u, w, p), p) is not None:
                return u, w
        raise RuntimeError

    def multirestriction(self, h):
        """list of ((s,t), k) : points on H in coordinates of a basis of H, multiplicity m_P-1."""
        p = self.p
        u, w = self._line_basis(h)
        # solve q = s*u + t*w  (q in ker a_h)
        out = []
        # pick 2 coordinates where (u,w) restricted is invertible
        for (i, j) in ((0, 1), (0, 2), (1, 2)):
            det = (u[i] * w[j] - u[j] * w[i]) % p
            if det:
                break
        idet = inv(det, p)
        for q, S in self.pts.items():
            if h in S:
                s = (q[i] * w[j] - q[j] * w[i]) * idet % p
                t = (u[i] * q[j] - u[j] * q[i]) * idet % p
                out.append(((s, t), len(S) - 1))
        return out

    def ziegler_exponents(self, h=None):
        if h is None:
            h = 0
        return multiarr_exponents(self.multirestriction(h), self.p)

    def is_free(self, h=None):
        ce = self.comb_exponents()
        if ce is None:
            return False, None, None
        e = self.ziegler_exponents(h)
        return (e[0] * e[1] == self.b2()), e, ce


def multiarr_exponents(pts, p):
    """Exponents of a rank-2 multiarrangement on P^1 over F_p.
    pts: list of ((s,t), k): point (s:t) with multiplicity k.  Returns (e1,e2), e1<=e2, e1+e2=sum k."""
    n = sum(k for _, k in pts)
    kmax = max(k for _, k in pts)
    if 2 * kmax >= n:
        return (n - kmax, kmax)
    # binomials
    for e in range(0, n // 2 + 1):
        rows = []
        for (s, t), k in pts:
            # beta = t X - s Y ;  theta(beta) = t f - s g ; need beta^k | t f - s g
            # expand h(u + mu w), u=(s,t), w=(1,0) if t else (0,1)
            for j in range(k):
                row = [0] * (2 * (e + 1))
                for l in range(e + 1):
                    # monomial X^{e-l} Y^l
                    if t % p:
                        c = comb(e - l, j) * pow(s, e - l - j, p) * pow(t, l, p) if e - l >= j else 0
                    else:
                        c = comb(l, j) * pow(s, e - l, p) * pow(t, l - j, p) if l >= j else 0
                    c %= p
                    row[l] = t * c % p
                    row[e + 1 + l] = (-s * c) % p
                rows.append(row)
        M = flint.nmod_mat(rows, p)
        if 2 * (e + 1) - M.rank() > 0:
            return (e, n - e)
    raise RuntimeError("no exponent found")


==> anc/exact.py <==
"""Exact characteristic-0 analysis of the realization space of a rank-3 matroid with a
one-parameter construction (frame + determined lines + one pencil step), and of freeness on it.

Construction.  A frame of 4 lines in general position is fixed (PGL3 acts simply transitively
on such frames).  Every other line is either determined by two already-constructed points
('det') or lies in the pencil through one constructed point P ('pencil'): l(t) = u + t v with
u, v two constructed lines through P.  The excluded member v of the pencil is a constructed
line, so the chart u + t v contains every admissible line.  All vectors live in Z[t]; common
polynomial factors removed from a vector are recorded as 'forbidden' (at their roots the
construction degenerates, which no realization can do).

Realization space.  Required: det(b0, b1, x) = 0 for every block B = {b0, b1, ...} and x in B.
Forbidden: det(i, j, k) = 0 for every non-dependent triple, and the recorded factors.
  G := gcd(required).  G = nonzero const  ->  no complex realization.
  G = 0               ->  1-parameter family (Zariski-open subset of the pencil).
  otherwise           ->  finitely many realizations, one Galois orbit per irreducible factor f
                          of G that divides no forbidden polynomial.

Freeness.  e1(A) := min degree of a non-zero derivation of the Ziegler multirestriction on H;
A free <=> e1 = d1 (Yoshinaga).  Under reduction modulo a prime the kernel can only grow, so
e1 can only drop: a realization over K = Q[t]/f whose reduction mod a prime of K (same lattice)
is free is free.  Non-freeness is certified exactly by Gaussian elimination over K.
"""
import itertools, random
import flint
from realize import Matroid, FRAME
from arr import Arr

ZP = flint.fmpz_poly
QP = flint.fmpq_poly


class Degenerate(Exception):
    pass


def cross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def det3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])


def prim(v, forb):
    nz = [x for x in v if not x.is_zero()]
    if not nz:
        raise Degenerate("identically zero vector")
    g = nz[0]
    for x in nz[1:]:
        g = g.gcd(x)
    if g.degree() > 0:
        forb.append(g)
    return [x // g for x in v]


def frame_in_general_position(M, F):
    """independent check: no three frame elements lie in a common block"""
    return not any(len(set(F) & set(s)) >= 3 for s in M.mps)


def construct(M):
    """returns (lines, forb, cost, info) with lines[i] a list of 3 fmpz_poly in t."""
    cost, F, order, kinds = fast_frame(M)
    if not frame_in_general_position(M, F):
        raise RuntimeError("frame not in general position")
    if cost > 1:
        return None, None, cost, (F, order, kinds)
    d = M.d
    lines = [None] * d
    forb = []
    for k, l in enumerate(F):
        lines[l] = [ZP([c]) for c in FRAME[k]]
    placed = list(F)
    used_param = False
    for l, kind in zip(order, kinds):
        flats = [s for s in M.mps if l in s and len(s.intersection(placed)) >= 2]
        pts = []
        for s in flats:
            a, b = sorted(s.intersection(placed))[:2]
            pts.append(prim(cross(lines[a], lines[b]), forb))
        if kind == 'det':
            lines[l] = prim(cross(pts[0], pts[1]), forb)
        elif kind == 'pencil':
            assert not used_param
            used_param = True
            s = flats[0]
            a, b = sorted(s.intersection(placed))[:2]
            u, v = lines[a], lines[b]
            T = ZP([0, 1])
            lines[l] = prim([u[i] + T * v[i] for i in range(3)], forb)
        else:
            raise NotImplementedError
        placed.append(l)
    return lines, forb, cost, (F, order, kinds)


def dependent_triples(M):
    dep = set()
    for s in M.mps:
        for tr in itertools.combinations(sorted(s), 3):
            dep.add(tr)
    return dep


def realization_space(M):
    lines, forb, cost, info = construct(M)
    if lines is None:
        return dict(status='cost>1', cost=cost)
    req = []
    for s in M.mps:
        b = sorted(s)
        for x in b[2:]:
            req.append(det3(lines[b[0]], lines[b[1]], lines[x]))
    G = ZP([0])
    for r in req:
        G = G.gcd(r) if not G.is_zero() else r
    if not G.is_zero() and G.degree() <= 0:
        return dict(status='empty', cost=cost)
    dep = dependent_triples(M)
    nondep = [det3(lines[i], lines[j], lines[k]) for (i, j, k) in itertools.combinations(range(M.d), 3)
              if (i, j, k) not in dep]
    if any(x.is_zero() for x in nondep):
        if G.is_zero():
            return dict(status='empty-family-degenerate', cost=cost)
    bad = forb + [x for x in nondep if not x.is_zero()]
    if G.is_zero():
        return dict(status='family', cost=cost, lines=lines, bad=bad)
    if G.degree() <= 0:
        return dict(status='empty', cost=cost)
    comps = []
    _, facs = G.factor()
    for f, e in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        if any(x.is_zero() for x in nondep):
            continue
        comps.append(f)
    if not comps:
        return dict(status='empty', cost=cost)
    return dict(status='points', cost=cost, lines=lines, comps=comps, bad=bad)


# ---------------- freeness ----------------
def roots_mod_p(f, p):
    fp = flint.nmod_poly([int(c) % p for c in f.coeffs()], p)
    if fp.degree() != f.degree():
        return []
    return [int(r) for r, _ in fp.roots()]


def reduce_at(lines, r, p):
    return [tuple(int(c(r)) % p for c in v) for v in lines]


def free_by_reduction(M, lines, f, d1, tries=40, start=10007):
    """returns ('free', p) if some good reduction is free; ('nonfree-mod-p', [...]) otherwise."""
    from sympy import nextprime
    p = start
    seen = []
    target = frozenset(frozenset(s) for s in M.mps)
    while len(seen) < tries:
        p = nextprime(p)
        for r in roots_mod_p(f, p):
            try:
                A = Arr(reduce_at(lines, r, p), p)
            except ValueError:
                continue
            if A.multipoints() != target:
                continue
            free, e, ce = A.is_free()
            if free:
                return ('free', p)
            seen.append((p, e))
            break
    return ('nonfree-mod-p', seen)


class NF:
    """arithmetic in K = Q[t]/(f)"""
    def __init__(self, f):
        self.f = QP([int(c) for c in f.coeffs()])

    def red(self, a):
        return a % self.f

    def inv(self, a):
        g, s, _ = a.xgcd(self.f)
        assert g.degree() == 0
        return self.red(s / g)


def rank_over_K(rows, f):
    K = NF(f)
    A = [[K.red(QP(x) if not isinstance(x, QP) else x) for x in r] for r in rows]
    nr, nc = len(A), len(A[0])
    rank = 0
    for c in range(nc):
        piv = None
        for r in range(rank, nr):
            if not A[r][c].is_zero():
                piv = r
                break
        if piv is None:
            continue
        A[rank], A[piv] = A[piv], A[rank]
        iv = K.inv(A[rank][c])
        A[rank] = [K.red(x * iv) for x in A[rank]]
        for r in range(nr):
            if r != rank and not A[r][c].is_zero():
                fac = A[r][c]
                A[r] = [K.red(x - fac * y) for x, y in zip(A[r], A[rank])]
        rank += 1
    return rank


def multirestriction_rows(M, lines, h, e):
    """rows (over Z[t]) of the linear system for degree-e derivations of the Ziegler
    multirestriction on line h; points of h given as cross products, coordinates via two
    fixed generic linear forms."""
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    groups = []
    for s in M.mps:
        if h in s:
            j = min(x for x in s if x != h)
            groups.append((j, len(s) - 1))
    inblock = set(x for s in M.mps if h in s for x in s)
    for j in range(M.d):
        if j != h and j not in inblock:
            groups.append((j, 1))
    rows = []
    H = lines[h]
    for j, k in groups:
        q = cross(H, lines[j])
        s = q[0] * U[0] + q[1] * U[1] + q[2] * U[2]
        t = q[0] * Wv[0] + q[1] * Wv[1] + q[2] * Wv[2]
        for jj in range(k):
            row = [ZP([0])] * (2 * (e + 1))
            for l in range(e + 1):
                if e - l < jj:
                    c = ZP([0])
                else:
                    ff = 1
                    for z in range(jj):
                        ff *= (e - l - z)
                    c = ff * s ** (e - l - jj) * t ** (l + jj)
                row[l] = t * c
                row[e + 1 + l] = -s * c
            rows.append(row)
    return rows


def certify_component(M, lines, f, d1):
    """exact freeness of the realization(s) given by the irreducible factor f."""
    res = free_by_reduction(M, lines, f, d1)
    if res[0] == 'free':
        return 'free', res[1]
    # exact: kernel in degree d1-1 over K (projection must be injective on h: check via a second h)
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = [ZP([c]) for c in cross(U, Wv)]
    out = []
    ncols = 2 * d1
    for h in range(M.d):
        if (sum((lines[h][i] * UW[i] for i in range(3)), ZP([0])) % f).is_zero():
            continue          # projection not injective on h at this realization
        # exactness of the X-direction encoding: every point of h must have t_P != 0 in K
        Wv_ = [ZP([c]) for c in Wv]
        inb = set(x for s in M.mps if h in s for x in s)
        reps = [min(x for x in s if x != h) for s in M.mps if h in s] + [j for j in range(M.d) if j != h and j not in inb]
        if any((sum((cross(lines[h], lines[j])[i] * Wv_[i] for i in range(3)), ZP([0])) % f).is_zero() for j in reps):
            continue
        rows = multirestriction_rows(M, lines, h, d1 - 1)
        rk = rank_over_K(rows, f)
        out.append((h, rk))
        if len(out) >= 2:
            break
    if not out:
        return 'undecided', out
    if all(rk < ncols for _, rk in out):
        return 'nonfree', out
    if all(rk == ncols for _, rk in out):
        return 'free', out
    return 'inconsistent', out


# ---------------- one-parameter families: exact non-free locus ----------------
def bareiss_det(Mx):
    """fraction-free determinant of a square matrix over Z[t] (list of lists of fmpz_poly)."""
    A = [list(r) for r in Mx]
    n = len(A)
    sign = 1
    prev = ZP([1])
    for k in range(n - 1):
        if A[k][k].is_zero():
            sw = None
            for r in range(k + 1, n):
                if not A[r][k].is_zero():
                    sw = r
                    break
            if sw is None:
                return ZP([0])
            A[k], A[sw] = A[sw], A[k]
            sign = -sign
        for i in range(k + 1, n):
            for j in range(k + 1, n):
                num = A[i][j] * A[k][k] - A[i][k] * A[k][j]
                q = num // prev
                assert (q * prev - num).is_zero()
                A[i][j] = q
        prev = A[k][k]
    return A[n - 1][n - 1] * sign


def family_nonfree(M, lines, bad, d1, nh=3, nR=2):
    """returns dict with generic freeness and the non-degenerate factors of the (superset of the)
    non-free locus."""
    e = d1 - 1
    ncols = 2 * d1
    rnd = random.Random(12345)
    U = [rnd.randrange(-50, 50) for _ in range(3)]
    Wv = [rnd.randrange(-50, 50) for _ in range(3)]
    UW = cross(U, Wv)
    G = None
    used = 0
    for h in range(M.d):
        inj = sum((lines[h][i] * UW[i] for i in range(3)), ZP([0]))
        if inj.is_zero():
            continue
        # These forms must give coordinates at every admissible parameter.
        # Skip this line if a zero of the projection determinant is not excluded.
        if inj.degree() > 0 and any(
            not any((b % f).is_zero() for b in bad)
            for f, _ in inj.factor()[1] if f.degree() > 0
        ):
            continue
        rows = multirestriction_rows(M, lines, h, e)
        nr = len(rows)
        Dh = None
        if nr == ncols:
            Dh = bareiss_det(rows)
        else:
            for _ in range(nR):
                Rm = [[rnd.randrange(-3, 4) for _ in range(nr)] for _ in range(ncols)]
                sq = [[sum((Rm[a][b] * rows[b][c] for b in range(nr)), ZP([0])) for c in range(ncols)] for a in range(ncols)]
                D = bareiss_det(sq)
                Dh = D if Dh is None else Dh.gcd(D) if not D.is_zero() else Dh
        if Dh is None or Dh.is_zero():
            # generic member non-free on this h (projection injective generically) => whole family non-free
            return dict(generic='undecided', h=h)   # would need an exact argument; never occurs in our data
        G = Dh if G is None else G.gcd(Dh)
        used += 1
        if used >= nh:
            break
    if G is None:
        return dict(generic='undecided', reason='no globally valid projection')
    out = dict(generic='free', degree=G.degree(), candidates=[])
    if G.degree() <= 0:
        return out
    _, facs = G.factor()
    for f, mult in facs:
        if f.degree() <= 0:
            continue
        if any((x % f).is_zero() for x in bad if not x.is_zero()):
            continue
        out['candidates'].append((f, certify_component(M, lines, f, d1)))
    return out


# ---------------- fast frame choice (any frame of cost <= 1 suffices) ----------------
def fast_frame(M, max_frames=20000):
    d = M.d
    bm = []
    for s in M.mps:
        m = 0
        for x in s: m |= 1 << x
        bm.append(m)
    pair_block = {}
    for k, s in enumerate(M.mps):
        for a, b in itertools.combinations(sorted(s), 2):
            pair_block[(a, b)] = k
    def gp(F):
        for a, b, c in itertools.combinations(F, 3):
            k = pair_block.get((min(a, b), max(a, b)))
            if k is not None and (bm[k] >> c) & 1:
                return False
        return True
    # lines sorted by number of blocks through them (descending): good frames first
    deg = [sum(1 for m in bm if (m >> x) & 1) for x in range(d)]
    elems = sorted(range(d), key=lambda x: -deg[x])
    best = None
    tried = 0
    for F in itertools.combinations(elems, 4):
        if not gp(F):
            continue
        tried += 1
        placed = 0
        for x in F: placed |= 1 << x
        rest = [x for x in range(d) if not (placed >> x) & 1]
        order, kinds, cost = [], [], 0
        while rest:
            bestl = None
            for l in rest:
                c = 0
                for m in bm:
                    if (m >> l) & 1 and (m & placed).bit_count() >= 2:
                        c += 1
                        if c >= 2: break
                if bestl is None or c > bestl[0]:
                    bestl = (c, l)
                    if c >= 2: break
            c, l = bestl
            kind = 'det' if c >= 2 else ('pencil' if c == 1 else 'free')
            cost += {'det': 0, 'pencil': 1, 'free': 2}[kind]
            order.append(l); kinds.append(kind)
            placed |= 1 << l; rest.remove(l)
            if best is not None and cost >= best[0]:
                break
        if len(order) == d - 4 and (best is None or cost < best[0]):
            best = (cost, tuple(F), order, kinds)
            if cost == 0:
                break
        if best is not None and best[0] <= 1 and tried >= 30:
            break
        if tried >= max_frames:
            break
    return best


==> anc/exact_multi.py <==
"""Exact two-parameter nonrealizability certificate for the one residual class.

The construction uses a projective frame, determined lines and two pencil steps.
There are no free-line steps, so one affine chart covers every admissible realization.
For required and forbidden triple determinants q and f, respectively, the identity
q + f^2 = 0 proves impossibility.  The determinants are recomputed from the input
matroid; no class number, graph6 string, or external algebra-system result is trusted.
Any input outside this checked case, or lacking an obstruction, fails closed.
"""
import itertools
import flint
from realize import FRAME
from exact import fast_frame, dependent_triples


class Degenerate(Exception):
    pass


def cross(u, v):
    return [u[1] * v[2] - u[2] * v[1], u[2] * v[0] - u[0] * v[2], u[0] * v[1] - u[1] * v[0]]


def det3(a, b, c):
    return a[0] * (b[1] * c[2] - b[2] * c[1]) - a[1] * (b[0] * c[2] - b[2] * c[0]) + a[2] * (b[0] * c[1] - b[1] * c[0])


def prim(v, forb):
    nz = [x for x in v if not x.is_zero()]
    if not nz:
        raise Degenerate("identically zero vector")
    g = nz[0]
    for x in nz[1:]:
        g = g.gcd(x)
    if not g.is_constant():
        forb.append(g)
        return [x / g for x in v]
    return v


def build(M, charts):
    cost, F, order, kinds = fast_frame(M)
    if any(len(set(F) & set(s)) >= 3 for s in M.mps):
        raise RuntimeError("frame not in general position")
    npar = sum(1 if k == 'pencil' else (2 if k == 'free' else 0) for k in kinds)
    names = tuple(f"t{i + 1}" for i in range(max(npar, 1)))
    ctx = flint.fmpz_mpoly_ctx.get(names, 'degrevlex')
    gens = ctx.gens()
    one, zero = ctx.from_dict({(0,) * len(names): 1}), ctx.from_dict({})
    d = M.d
    lines = [None] * d
    forb, extra = [], []
    for k, l in enumerate(F):
        lines[l] = [one * c if c else zero for c in FRAME[k]]
    placed = list(F)
    pi = 0
    fi = 0
    for l, kind in zip(order, kinds):
        flats = [s for s in M.mps if l in s and len(s.intersection(placed)) >= 2]
        pts = []
        for s in flats:
            a, b = sorted(s.intersection(placed))[:2]
            pts.append(prim(cross(lines[a], lines[b]), forb))
        if kind == 'det':
            lines[l] = prim(cross(pts[0], pts[1]), forb)
        elif kind == 'pencil':
            s = flats[0]
            a, b = sorted(s.intersection(placed))[:2]
            u, v = lines[a], lines[b]
            T = gens[pi]; pi += 1
            lines[l] = prim([u[i] + T * v[i] for i in range(3)], forb)
        else:
            a_, b_ = gens[pi], gens[pi + 1]; pi += 2
            ch = charts[fi]; fi += 1
            if ch == 0:
                lines[l] = [one, a_, b_]
            elif ch == 1:
                lines[l] = [zero, one, a_]; extra.append(b_)
            else:
                lines[l] = [zero, zero, one]; extra.append(a_); extra.append(b_)
        placed.append(l)
    nfree = sum(1 for k in kinds if k == 'free')
    return lines, forb, extra, names, nfree, (cost, F, order, kinds)



def realization_space_multi(M):
    """Return an exact empty-space certificate, or an explicit unresolved error.

    This is deliberately limited to the two-pencil case needed by the article.
    It does not claim to compute arbitrary multi-parameter realization spaces.
    """
    cost, F, order, kinds = fast_frame(M)
    def unresolved(message):
        return dict(cost=cost, kinds=kinds, components=[dict(error=message)])
    if cost != 2 or kinds.count('pencil') != 2 or 'free' in kinds:
        return unresolved('no implemented certificate for this construction')
    try:
        lines, _, _, _, _, _ = build(M, [])
    except Degenerate:
        return dict(cost=cost, kinds=kinds, components=[],
                    certificate=dict(reason='identically zero constructed vector'))
    dep = dependent_triples(M)
    req = []
    forbidden = []
    for T in itertools.combinations(range(M.d), 3):
        f = det3(*(lines[i] for i in T))
        if T in dep:
            if not f.is_zero():
                req.append((T, f))
        else:
            if f.is_zero():
                return dict(cost=cost, kinds=kinds, components=[],
                            certificate=dict(reason='identically zero forbidden determinant', triple=T))
            forbidden.append((T, f))
    for T, q in req:
        for U, f in forbidden:
            if (q + f * f).is_zero():
                return dict(cost=cost, kinds=kinds, components=[],
                            certificate=dict(reason='q + f^2 = 0', required=T, forbidden=U,
                                             q=str(q), f=str(f)))
    return unresolved('required/forbidden determinant obstruction not found')


==> anc/g6util.py <==

def g6_decode(s):
    """decode a graph6 string (at most 62 vertices); raises ValueError on a malformed string"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (0 < n <= 62):
        raise ValueError(f"graph6: unsupported number of vertices {n}")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6 or any(not (63 <= ord(ch) <= 126) for ch in s):
        raise ValueError(f"graph6: wrong length or character for {n} vertices")
    bits = []
    for ch in s[1:]:
        v = ord(ch) - 63
        bits += [(v >> (5 - k)) & 1 for k in range(6)]
    if any(bits[nbits:]):
        raise ValueError("graph6: nonzero padding bits")
    adj = [[0] * n for _ in range(n)]; pos = 0
    for j in range(1, n):
        for i in range(j):
            if bits[pos]: adj[i][j] = adj[j][i] = 1
            pos += 1
    return n, adj


def blocks_of(s, d):
    n, adj = g6_decode(s)
    return [[x for x in range(d) if adj[x][b]] for b in range(d, n)]


def blocks_checked(s, d):
    """blocks of the point-block incidence graph s (points 0..d-1 first), after checking that s encodes a
    linear space: a well-formed graph6 string, edges only between points and blocks, every block has at
    least 3 points, and two blocks share at most one point.  Raises ValueError otherwise.
    (Bit-parallel decoding; the result equals blocks_of(s, d) on valid input.)"""
    s = s.strip()
    if not s:
        raise ValueError("empty graph6 string")
    n = ord(s[0]) - 63
    if not (d <= n <= 62):
        raise ValueError(f"graph6: {n} vertices for {d} points")
    nbits = n * (n - 1) // 2
    if len(s) != 1 + (nbits + 5) // 6:
        raise ValueError(f"graph6: wrong length for {n} vertices")
    val = 0
    for ch in s[1:]:
        c = ord(ch) - 63
        if not (0 <= c < 64):
            raise ValueError("graph6: invalid character")
        val = (val << 6) | c
    total = 6 * (len(s) - 1)
    if val & ((1 << (total - nbits)) - 1):
        raise ValueError("graph6: nonzero padding bits")
    masks = []
    for j in range(1, n):
        hi = total - 1 - j * (j - 1) // 2        # bit position of the pair (0, j)
        field = (val >> (hi - j + 1)) & ((1 << j) - 1)   # pairs (0..j-1, j), (0, j) most significant
        if j < d:
            if field:
                raise ValueError("edge between two points")
        else:
            if field & ((1 << (j - d)) - 1):
                raise ValueError("edge between two blocks")
            m = field >> (j - d)                 # point i <-> bit d-1-i
            if m.bit_count() < 3:
                raise ValueError("block with fewer than 3 points")
            for m2 in masks:
                if (m & m2).bit_count() > 1:
                    raise ValueError("two blocks share two points")
            masks.append(m)
    return [[i for i in range(d) if (m >> (d - 1 - i)) & 1] for m in masks]


==> anc/heavyaug.c <==
/* Canonical augmentation (McKay) for "heavy configurations": sets of blocks (multiple points of
 * multiplicity in [4, mmax]) on d lines, pairwise meeting in at most one line, with the monotone
 * constraints of the residual Terao cases:
 *     h(v) := sum_{B ∋ v} (|B|-2) <= hi_eff,   W + sum_v max(0, h(v)-lo) <= budget,   X_H <= Xt.
 * Outputs (graph6, points first, then blocks) every configuration that also satisfies (H4) and (H5)
 * of Lemma 4.1 of the paper (W >= Wmin, completion capacity), one per isomorphism class (Section 4.2).
 *
 * Canonical deletion: the block whose vertex has the largest canonical index (blocks are coloured
 * by size, size cells after the point cell).  A child C+B is accepted iff B is in the Aut(C+B)-orbit
 * of the canonical deletion block; siblings are de-duplicated by their canonical graph.
 *
 * usage: heavyaug d mmax lo hi Xt Wmin
 */
#define MAXN 64
#include <nauty/nauty.h>
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>

#define MAXD 24
#define MAXB 40

static int d, mmax, lo, hi, Xt, Wmin, budget, hi_eff;
static long long nodes = 0, nout = 0;

typedef struct {
    int nb;
    uint32_t b[MAXB];
    int h[MAXD];
    uint32_t cov[MAXD];
    int X, W;
} Cfg;

static int popc(uint32_t x) { return __builtin_popcount(x); }

static void make_graph(const Cfg *c, graph *g, int *lab, int *ptn, int *n_out) {
    int n = d + c->nb;
    int m = SETWORDSNEEDED(n);
    EMPTYGRAPH(g, m, n);
    /* order block vertices by size for the colouring */
    int idx[MAXB], k = 0;
    for (int s = 4; s <= mmax; s++)
        for (int j = 0; j < c->nb; j++) if (popc(c->b[j]) == s) idx[k++] = j;
    for (int j = 0; j < c->nb; j++) {
        int v = d + j;
        for (int x = 0; x < d; x++) if ((c->b[j] >> x) & 1) ADDONEEDGE(g, x, v, m);
    }
    int p = 0;
    for (int x = 0; x < d; x++) { lab[p] = x; ptn[p] = 1; p++; }
    ptn[p - 1] = 0;
    for (int q = 0; q < c->nb; q++) {
        int j = idx[q];
        lab[p] = d + j;
        int s = popc(c->b[j]);
        int nexts = (q + 1 < c->nb) ? popc(c->b[idx[q + 1]]) : -1;
        ptn[p] = (nexts == s) ? 1 : 0;
        p++;
    }
    *n_out = n;
}

/* canonical form + orbits */
static void canon(const Cfg *c, graph *cg, int *orbits, int *lab, int *n_out) {
    DEFAULTOPTIONS_GRAPH(options);
    statsblk stats;
    graph g[MAXN * MAXM];
    int ptn[MAXN];
    int n;
    make_graph(c, g, lab, ptn, &n);
    int m = SETWORDSNEEDED(n);
    options.getcanon = TRUE;
    options.defaultptn = FALSE;
    densenauty(g, lab, ptn, orbits, &options, &stats, m, n, cg);
    *n_out = n;
}

static void emit(const Cfg *c) {
    int n = d + c->nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (c->b[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n'; buf[k] = 0;
    fputs(buf, stdout);
}

static int final_ok(const Cfg *c) {
    if (c->W < Wmin || c->W > budget) return 0;
    int t3 = Xt - c->X;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        int u = popc(~c->cov[j] & all & ~(1u << j));
        int cc = u / 2;
        if (cc > hi_eff - c->h[j]) cc = hi_eff - c->h[j];
        int nd = lo - c->h[j]; if (nd < 0) nd = 0;
        if (cc < nd) return 0;
        need += nd; cap += cc;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (c->W + ex > budget) return 0;
    return 1;
}

static int monotone_ok(const Cfg *c) {
    if (c->X > Xt) return 0;
    int ex = 0;
    for (int j = 0; j < d; j++) {
        if (c->h[j] > hi_eff) return 0;
        if (c->h[j] > lo) ex += c->h[j] - lo;
    }
    if (c->W + ex > budget) return 0;
    if (ex > budget - Wmin) return 0;
    return 1;
}

/* simple open-addressing hash set of canonical graphs for sibling de-duplication */
typedef struct { uint64_t *key; int cap, n; } HSet;
static uint64_t hash_graph(const graph *g, int m, int n) {
    uint64_t h = 1469598103934665603ULL ^ (uint64_t)n;
    for (int i = 0; i < m * n; i++) { h ^= (uint64_t)g[i]; h *= 1099511628211ULL; h ^= h >> 29; }
    return h ? h : 1;
}

static void add_block(Cfg *c, uint32_t B) {
    int s = popc(B);
    c->b[c->nb++] = B;
    for (int x = 0; x < d; x++) if ((B >> x) & 1) { c->h[x] += s - 2; c->cov[x] |= B & ~(1u << x); }
    c->X += (s - 1) * (s - 2) / 2;
    c->W += (s - 2) * (s - 3) / 2;
}

static void extend(const Cfg *c);

#define MAXCAND 300000   /* at most C(16,4)+C(16,5)+C(16,6) = 14196 candidates are needed */

/* enumerate candidate blocks B (size 4..mmax) compatible with c: |B ∩ b| <= 1 for all blocks,
   i.e. no pair inside B already covered. */

static void gen_blocks(const Cfg *c, uint32_t cur, int start, int size, uint32_t *out, int *nout_) {
    int s = popc(cur);
    if (s >= 4) {
        if (*nout_ >= MAXCAND) { fprintf(stderr, "heavyaug: too many candidate blocks\n"); exit(3); }
        out[(*nout_)++] = cur;
    }
    if (s >= mmax) return;
    for (int x = start; x < d; x++) {
        if (c->cov[x] & cur) continue;
        if (c->h[x] + 2 > hi_eff) continue;   /* a heavy block adds >= 2 to h(x) */
        gen_blocks(c, cur | (1u << x), x + 1, size, out, nout_);
    }
    (void)size;
}

static void extend(const Cfg *c) {
    nodes++;
    if (final_ok(c)) { emit(c); nout++; }
    /* candidates */
    uint32_t *cands = (uint32_t *)malloc(sizeof(uint32_t) * MAXCAND);
    int nc = 0;
    gen_blocks(c, 0, 0, 0, cands, &nc);
    if (nc < 0 || nc > MAXCAND) { fprintf(stderr, "heavyaug: candidate count out of range\n"); exit(3); }
    /* sibling dedupe */
    int hcap = 1;
    while (hcap < 4 * nc + 16) hcap <<= 1;
    uint64_t *hs = (uint64_t *)calloc((size_t)hcap, sizeof(uint64_t));
    int *hidx = (int *)malloc(sizeof(int) * (size_t)hcap);
    graph *store = (graph *)malloc(sizeof(graph) * (size_t)MAXN * (size_t)(nc + 1));
    int *storen = (int *)malloc(sizeof(int) * (size_t)(nc + 1));
    int nstore = 0;
    for (int q = 0; q < nc; q++) {
        uint32_t B = cands[q];
        Cfg ch = *c;
        add_block(&ch, B);
        /* block-size bound per vertex */
        int okb = 1;
        for (int x = 0; x < d; x++) if (((B >> x) & 1) && ch.h[x] > hi_eff) { okb = 0; break; }
        if (!okb || !monotone_ok(&ch)) continue;
        graph cg[MAXN * MAXM];
        int orbits[MAXN], lab[MAXN], n;
        canon(&ch, cg, orbits, lab, &n);
        int m = SETWORDSNEEDED(n);
        /* canonical deletion: vertex at the last canonical position is a block (blocks after points,
           largest size cell last) */
        int last = lab[n - 1];
        int newv = d + ch.nb - 1;
        if (orbits[last] != orbits[newv]) continue;
        uint64_t hv = hash_graph(cg, m, n);
        int pos = (int)(hv & (uint64_t)(hcap - 1)), dup = 0;
        while (hs[pos]) {
            if (hs[pos] == hv) {
                int k = hidx[pos];
                if (storen[k] == n && memcmp(store + (size_t)k * MAXN, cg, sizeof(graph) * (size_t)(m * n)) == 0) { dup = 1; break; }
            }
            pos = (pos + 1) & (hcap - 1);
        }
        if (dup) continue;
        hs[pos] = hv; hidx[pos] = nstore;
        memcpy(store + (size_t)nstore * MAXN, cg, sizeof(graph) * (size_t)(m * n));
        storen[nstore] = n; nstore++;
        extend(&ch);
    }
    free(hs); free(hidx); free(store); free(storen);
    free(cands);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 7) { fprintf(stderr, "usage: heavyaug d mmax lo hi Xt Wmin\n"); return 1; }
    d = atoi(argv[1]); mmax = atoi(argv[2]); lo = atoi(argv[3]); hi = atoi(argv[4]);
    Xt = atoi(argv[5]); Wmin = atoi(argv[6]);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    nauty_check(WORDSIZE, MAXM, MAXN, NAUTYVERSIONID);
    Cfg c;
    memset(&c, 0, sizeof c);
    extend(&c);
    fprintf(stderr, "heavyaug d=%d mmax=%d lo=%d hi_eff=%d Xt=%d Wmin=%d budget=%d: nodes=%lld output=%lld\n",
            d, mmax, lo, hi_eff, Xt, Wmin, budget, nodes, nout);
    return 0;
}


==> anc/identifications/certificates.py <==
"""The two short exact certificates quoted in the paper (Section 5.3 and Section 6.1).

1. Family F1 (Cuntz's family; class 18 of type (15;7,7)), normalized parameter a.
   (a) By Proposition 5.1(c) the realizations are the arrangements A(a) of the construction with
       B(a) = a (a-1) (a+1) (a^2-a-1) (a^2+a-1) != 0: we check that G = 0 and that the irreducible factors
       of the forbidden polynomials and of the non-collinearity determinants are exactly those of B.
   (b) The first line is z = 0, and in the coordinates (x, y) on it the Ziegler multirestriction is
       x^2 (x+y)^4 y^4 (x-ay) ((a-1)x-y) ((1-a)x-ay) (ax-y)    (checked against the 15 lines, up to a factor
       depending only on a).
   (c) With the exact encoding of Section 2 -- points P = (s:t) represented by (0,1), (1,-1), (1,0), (a,1),
       (1,a-1), (a,1-a), (1,a); Hasse derivatives in X at points with t != 0 and in Y at (1,0) -- the
       14 x 14 matrix M(a) of the conditions on (g1, g2) of degree 6, with the rows ordered by points (in this
       order) and then by increasing order of the derivative, and the unknowns ordered as the coefficients of
       g1 and then of g2 by decreasing powers of X, has
          det M(a) = 2 a^6 (a-1)^4 (a+1)^4 (a^2-a-1)^2 (a^2+a-1)^2.
       So det M(a) != 0 whenever B(a) != 0, and every realization is free (Lemma 2.3).
2. The class needing two parameters (k = 13095 of type (15;7,7)): with the frame (3,4,7,8) the
   determinant q of the collinear triple (1,2,14) and the determinant f of the non-collinear triple (0,1,7)
   satisfy q + f^2 = 0 identically, so q = 0 forces f = 0: the class has no complex realization.
Exit status 0 only if everything holds."""
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
if not __debug__:
    sys.exit("assertions are disabled (python -O / PYTHONOPTIMIZE); refusing to run")
import sympy as sp
from g6util import blocks_of
from realize import Matroid
from exact import realization_space
from exact_multi import build, det3
import details

ok = True
print(details.describe())
rec = details.records('scr77')

# ---------------------------------------------------------------- 1. F1
a, X, Y = sp.symbols('a X Y')
M = Matroid(15, blocks_of(rec[18]['g6'], 15))
R = realization_space(M)
to_sym = lambda p: sum(int(c) * a ** k for k, c in enumerate(p.coeffs()))
lines = [[sp.expand(to_sym(c)) for c in v] for v in R['lines']]
B = a * (a - 1) * (a + 1) * (a ** 2 - a - 1) * (a ** 2 + a - 1)
# (a) the excluded parameters
excluded = set()
for p in R['bad']:
    for f, _ in sp.factor_list(to_sym(p))[1]:
        if sp.degree(f, a) > 0:
            excluded.add(sp.expand(f if sp.Poly(f, a).LC() > 0 else -f))
want_excl = {sp.expand(f) for f in (a, a - 1, a + 1, a ** 2 - a - 1, a ** 2 + a - 1)}
c1 = R['status'] == 'family' and excluded == want_excl
print(f"F1 (a): status {R['status']} (G = 0); excluded parameters = roots of {sorted(map(str, excluded))}: "
      f"{'= roots of B(a)' if c1 else 'NOT the roots of B(a)'}")
ok &= c1
# (b) the multirestriction on z = 0
c2 = lines[0] == [0, 0, 1]
prod = sp.Mul(*[v[0] * X + v[1] * Y for v in lines[1:]])
formula = X ** 2 * (X + Y) ** 4 * Y ** 4 * (X - a * Y) * ((a - 1) * X - Y) * ((1 - a) * X - a * Y) * (a * X - Y)
ratio = sp.cancel(prod / formula)
c2 &= not ratio.has(X) and not ratio.has(Y) and ratio != 0
print(f"F1 (b): line 1 is z = 0: {lines[0] == [0, 0, 1]}; product of the restrictions of lines 2..15 = "
      f"({sp.factor(ratio)}) * multirestriction formula: {c2}")
ok &= c2
# (c) the matrix M(a), exact encoding
pts = [((0, 1), 2), ((1, -1), 4), ((1, 0), 4), ((a, 1), 1), ((1, a - 1), 1), ((a, 1 - a), 1), ((1, a), 1)]
k = 6
u = sp.symbols('u0:7'); v = sp.symbols('v0:7')
g1 = sum(u[i] * X ** (k - i) * Y ** i for i in range(k + 1))
g2 = sum(v[i] * X ** (k - i) * Y ** i for i in range(k + 1))
rows = []
for (s, t), mu in pts:
    h = t * g1 - s * g2
    var = X if t != 0 else Y
    for j in range(mu):
        e = sp.expand(sp.diff(h, var, j) / sp.factorial(j)).subs({X: s, Y: t})
        rows.append([sp.expand(e).coeff(w) for w in u + v])
Mx = sp.Matrix(rows)
c3 = Mx.shape == (14, 14)
from sympy.polys.matrices import DomainMatrix
D = sp.factor(DomainMatrix.from_Matrix(Mx).convert_to(sp.QQ[a]).det().as_expr())   # exact, fraction free
c, facs = sp.factor_list(D)
got = sorted((str(sp.expand(f)), e) for f, e in facs)
want = sorted((str(sp.expand(f)), e) for f, e in [(a, 6), (a - 1, 4), (a + 1, 4), (a ** 2 - a - 1, 2), (a ** 2 + a - 1, 2)])
c3 &= got == want and c == 2      # rows: points in the order above, derivative order increasing
print(f"F1 (c): M(a) is {Mx.shape[0]} x {Mx.shape[1]}; det M(a) = {D}  (c = {c}): {c3}")
ok &= c3

# ---------------------------------------------------------------- 2. k = 13095
M = Matroid(15, blocks_of(rec[13095]['g6'], 15))
L, _, _, names, _, (cost, F, order, kinds) = build(M, [])
inblock = lambda t: any(set(t) <= set(s) for s in M.mps)
q = det3(L[1], L[2], L[14]); f = det3(L[0], L[1], L[7])
c4 = tuple(F) == (3, 4, 7, 8) and kinds.count('pencil') == 2 and 'free' not in kinds
print(f"k=13095: frame {tuple(F)}, steps {kinds.count('det')} det + {kinds.count('pencil')} pencil, parameters {names}")
print(f"         (1,2,14) collinear in L: {inblock((1, 2, 14))}, q = {q};  (0,1,7) collinear in L: {inblock((0, 1, 7))}, f = {f}")
print("         q + f^2 =", q + f * f)
ok &= c4 and inblock((1, 2, 14)) and not inblock((0, 1, 7)) and (q + f * f).is_zero()
if not ok:
    sys.exit("FAILED: a certificate does not hold")
print("OK: both certificates hold")

# Optional quick recheck of every saved exceptional/realizable detail record.
# This verifies the listed classes only; completeness requires the full enumeration.
if sys.argv[1:] not in ([], ['--records']):
    sys.exit('usage: certificates.py [--records]')
if sys.argv[1:] == ['--records']:
    import json
    from exact import certify_component, family_nonfree
    from exact_multi import realization_space_multi
    from g6util import blocks_checked
    expected_counts = {'scr68': 1, 'scr77': 11}
    for pref, d1 in (('scr68', 6), ('scr77', 7)):
        with open(details.path(pref)) as src:
            saved = [json.loads(line) for line in src if line.strip()]
        if (len(saved) != expected_counts[pref]
                or len({r['k'] for r in saved}) != len(saved)
                or len({r['g6'] for r in saved}) != len(saved)):
            sys.exit(f'FAILED: missing or duplicate saved records for {pref}')
        for r in saved:
            M = Matroid(15, blocks_checked(r['g6'], 15))
            R = realization_space(M)
            if (R['status'], R['cost']) != (r['status'], r['cost']):
                sys.exit(f"FAILED: {pref} class {r['k']}: status/cost changed")
            if R['status'] == 'points':
                got = [[str(f), f.degree(), [str(x) for x in certify_component(M, R['lines'], f, d1)]]
                       for f in R['comps']]
                if got != r['comps']:
                    sys.exit(f"FAILED: {pref} class {r['k']}: component certificate changed: {got}")
            elif R['status'] == 'family':
                got = family_nonfree(M, R['lines'], R['bad'], d1)
                got = {k: (v if k != 'candidates' else [[str(a), [str(x) for x in b]] for a, b in v])
                       for k, v in got.items()}
                if got != r['family']:
                    sys.exit(f"FAILED: {pref} class {r['k']}: family certificate changed: {got}")
            elif R['status'] == 'cost>1':
                Rm = realization_space_multi(M)
                if Rm['components'] or not Rm.get('certificate'):
                    sys.exit(f"FAILED: {pref} class {r['k']}: no nonrealizability certificate")
            else:
                sys.exit(f"FAILED: unexpected saved status {R['status']}")
            print(f"recomputed {pref} class {r['k']}: {R['status']}; matches saved record")
    print('OK: all 11 realizable classes and the cost-2 obstruction recomputed')


==> anc/identifications/cuntz.py <==
"""Cuntz's 15-line family A_t (Section 6.1 and the appendix of the paper), checked exactly.

 - For an indeterminate t, the lattice of A_t is F1 (the class 18 of type (15;7,7)).
 - The parameters where the lattice changes are exactly the roots of t, t-1, 2t-1, t^2+t-1, t^2-3t+1:
   at 0, 1, 1/2 two lines coincide; at the four roots of the two quadratics the lattice is that of the
   Coxeter arrangement A(H3), with t-vector (15,10,0,6) and exponents (1,5,9).
 - In particular t = -1 and t = 3/2 +- sqrt(2) (listed as exceptional by Cuntz) give the lattice F1.
 - The family of the published version (Abe-Cuntz-Kawanoue-Nozawa, Discrete Math. 339 (2016), Section 7), in its
   symmetric parametrization, also has generic lattice F1, and its exceptional parameters are exactly those of
   Proposition 7.2 there: 0, 1, -1 (two lines coincide) and the roots of l^2 - 4l - 1, l^2 + 4l - 1, i.e.
   +-(2tau+1), +-(2tau-3) with tau = (1+sqrt 5)/2 (lattice of A(H3)).
Computations at a root of an irreducible g are done in Q[t]/(g).  Exit status 0 only if all of this holds."""
import os, sys, itertools
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
if not __debug__:
    sys.exit("assertions are disabled (python -O / PYTHONOPTIMIZE); refusing to run")
import sympy as sp
from reflection import g6_of_blocks
from reflection import canon, invariants
import details

t, u = sp.symbols('t u')
V = [(1, 0, 0), (1, 1, 0), (1, 0, 1), (1, 1, 1), (1, t, 1), (0, 1, 0), (2, 1, 1), (t + 1, t, 1), (t + 1, 1, 1),
     (2 * t, t, 1), (1, 1 - t, 1), (1 - 3 * t, t ** 2 - 3 * t + 1, -t), (3 * t - 1, t, t), (1 - 3 * t, -t ** 2, -t),
     (3 * t - 1, 2 * t - 1, t)]


def det3(A, B, C):
    return sp.Matrix([A, B, C]).det()


def lattice(vecs, var, mod=None):
    """blocks of an arrangement with entries in Q[var] (mod an irreducible polynomial, or generic)"""
    vecs = [[sp.Poly(c, var) for c in v] for v in vecs]
    zero = (lambda p: p.rem(mod).is_zero) if mod is not None else (lambda p: p.is_zero)
    n = len(vecs)
    for i, j in itertools.combinations(range(n), 2):
        if all(zero(vecs[i][p] * vecs[j][q] - vecs[i][q] * vecs[j][p]) for p, q in ((0, 1), (0, 2), (1, 2))):
            return None                                    # two lines coincide
    blocks = set()
    for i, j in itertools.combinations(range(n), 2):
        S = [i, j] + [k for k in range(n) if k not in (i, j) and zero(sp.Poly(det3(*[[c.as_expr() for c in vecs[x]] for x in (i, j, k)]), var))]
        if len(S) >= 3:
            blocks.add(frozenset(S))
    return sorted(sorted(b) for b in blocks)


def main():
    print(details.describe())
    F1 = canon(15, [details.records('scr77')[18]['g6']])[0]     # in the canonical form of the local nauty
    problems = []
    # generic member
    Bg = lattice(V, t)
    cg = canon(15, [g6_of_blocks(15, Bg)])[0]
    print("generic A_t has lattice F1:", cg == F1)
    if cg != F1:
        problems.append("generic lattice is not F1")
    # exceptional parameters: factors of the nonzero non-collinearity determinants and of the pair minors
    inblock = lambda T: any(set(T) <= set(b) for b in Bg)
    facs = set()
    P = [[sp.Poly(c, t) for c in v] for v in V]
    for T in itertools.combinations(range(15), 3):
        if not inblock(T):
            D = sp.Poly(det3(*[V[i] for i in T]), t)
            facs |= {sp.Poly(f, t).monic().as_expr() for f, _ in D.factor_list()[1] if f.degree() > 0}
    for i, j in itertools.combinations(range(15), 2):
        m = [P[i][p] * P[j][q] - P[i][q] * P[j][p] for p, q in ((0, 1), (0, 2), (1, 2))]
        g = m[0].gcd(m[1]).gcd(m[2])
        facs |= {sp.Poly(f, t).monic().as_expr() for f, _ in g.factor_list()[1] if f.degree() > 0}
    want = {t, t - 1, t - sp.Rational(1, 2), t ** 2 + t - 1, t ** 2 - 3 * t + 1}
    print("exceptional factors:", sorted(map(str, facs)))
    if facs != {sp.expand(w) for w in want}:
        problems.append("exceptional set differs")
    # behaviour at the exceptional parameters
    H3 = [(1, 0, 0), (0, 1, 0), (0, 0, 1)]
    tau, taui = u, u - 1                                   # u^2 = u + 1 (golden ratio), 1/u = u - 1
    for (x, y, z) in [(tau, 1, taui), (taui, tau, 1), (1, taui, tau)]:
        for s2, s3 in [(1, 1), (1, -1), (-1, 1), (-1, -1)]:
            H3.append((x, s2 * y, s3 * z))
    gold = sp.Poly(u ** 2 - u - 1, u)
    BH = lattice(H3, u, gold)
    tvH, bH = invariants(15, BH)
    cH = canon(15, [g6_of_blocks(15, BH)])[0]
    print(f"A(H3): t = {tuple(tvH)}, chi_0 = t^2 - 14 t + {bH}")
    if tuple(tvH) != (15, 10, 0, 6) or bH != 45:
        problems.append("A(H3) invariants")
    for g in [t, t - 1, 2 * t - 1]:
        if lattice(V, t, sp.Poly(g, t)) is not None:
            problems.append(f"at the root of {g} no two lines coincide")
    for g in [t ** 2 + t - 1, t ** 2 - 3 * t + 1]:
        Bx = lattice(V, t, sp.Poly(g, t))
        tv, _ = invariants(15, Bx)
        c = canon(15, [g6_of_blocks(15, Bx)])[0]
        print(f"at the roots of {g}: t = {tuple(tv)}, lattice of A(H3): {c == cH}")
        if c != cH:
            problems.append(f"at the roots of {g} the lattice is not that of A(H3)")
    # Cuntz's listed values -1 and 3/2 +- sqrt(2) are not exceptional
    for g in [t + 1, 4 * t ** 2 - 12 * t + 1]:
        Bx = lattice(V, t, sp.Poly(g, t))
        ok = Bx is not None and canon(15, [g6_of_blocks(15, Bx)])[0] == F1
        print(f"at the roots of {g}: lattice F1: {ok}")
        if not ok:
            problems.append(f"at the roots of {g} the lattice is not F1")
    # the published version [ACKN16, Section 7, Proposition 7.2]
    R = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1), (1, 1, -1), (1, -1, 1), (1, -1, -1), (1, t, 1), (1, t, -1),
         (1, t, t), (1, t, -t), (1, -t, 1), (1, -t, -1), (1, -t, t), (1, -t, -t)]
    BR = lattice(R, t)
    okR = BR is not None and canon(15, [g6_of_blocks(15, BR)])[0] == F1
    print("ACKN16, Section 7: generic member has lattice F1:", okR)
    if not okR:
        problems.append("ACKN16 family: generic lattice is not F1")
    else:
        inR = lambda T: any(set(T) <= set(b) for b in BR)
        PR = [[sp.Poly(c, t) for c in v] for v in R]
        facsR = set()
        for T in itertools.combinations(range(15), 3):
            if not inR(T):
                D = sp.Poly(det3(*[R[i] for i in T]), t)
                facsR |= {sp.Poly(f, t).monic().as_expr() for f, _ in D.factor_list()[1] if f.degree() > 0}
        for i, j in itertools.combinations(range(15), 2):
            m = [PR[i][p] * PR[j][q] - PR[i][q] * PR[j][p] for p, q in ((0, 1), (0, 2), (1, 2))]
            g = m[0].gcd(m[1]).gcd(m[2])
            facsR |= {sp.Poly(f, t).monic().as_expr() for f, _ in g.factor_list()[1] if f.degree() > 0}
        wantR = {sp.expand(w) for w in (t, t - 1, t + 1, t ** 2 - 4 * t - 1, t ** 2 + 4 * t - 1)}
        print("ACKN16, Prop. 7.2: exceptional factors", sorted(map(str, facsR)), "as stated:", facsR == wantR)
        if facsR != wantR:
            problems.append("ACKN16 family: exceptional set differs from Prop. 7.2")
        for g in [t, t - 1, t + 1]:
            if lattice(R, t, sp.Poly(g, t)) is not None:
                problems.append(f"ACKN16 family: at the root of {g} no two lines coincide")
        for g in [t ** 2 - 4 * t - 1, t ** 2 + 4 * t - 1]:
            Bx = lattice(R, t, sp.Poly(g, t))
            c = canon(15, [g6_of_blocks(15, Bx)])[0] if Bx is not None else None
            print(f"ACKN16 family at the roots of {g}: lattice of A(H3): {c == cH}")
            if c != cH:
                problems.append(f"ACKN16 family: at the roots of {g} the lattice is not that of A(H3)")
    for p in problems:
        print("PROBLEM:", p)
    if problems:
        sys.exit("FAILED")
    print("OK: Cuntz's family as described in Section 6.1, and Proposition 7.2 of ACKN16")


if __name__ == '__main__':
    main()


==> anc/identifications/details.py <==
"""Where the identification scripts read the detail records (realizable classes) of the screening:
the published files in results/, or the files given by TERAO_DETAILS_68 / TERAO_DETAILS_77
(for instance out/scr15_68.detail.jsonl and out/scr15_77.detail.jsonl after ./run.sh)."""
import os, json

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
DEFAULT = {'scr68': os.path.join(ROOT, 'results', 'scr68.detail.jsonl'),
           'scr77': os.path.join(ROOT, 'results', 'scr77.detail.jsonl')}
ENV = {'scr68': 'TERAO_DETAILS_68', 'scr77': 'TERAO_DETAILS_77'}


def path(pref):
    return os.environ.get(ENV[pref]) or DEFAULT[pref]


def records(pref):
    """detail records of type scr68 = (15;6,8) or scr77 = (15;7,7), as a dict k -> record"""
    out = {}
    for line in open(path(pref)):
        if line.strip():
            r = json.loads(line)
            out[r['k']] = r
    return out


def describe():
    return "detail records read from: " + ", ".join(os.path.relpath(path(p), ROOT) for p in ('scr68', 'scr77'))


==> anc/identifications/ident.py <==
"""Identify realizable lattices as sub-arrangements of reflection arrangements, exactly over Z[zeta]
(see reflection.py).  Checks the numbers stated in Section 6 of the paper:
  A(5,5,3) has lattice L0;
  the 816 15-line sub-arrangements of A(5,1,3) have 11 lattices; among them L0, N3, N4, N5;
  A(G26) has t = (36,0,9,12) and exponents (1,7,13); its 15-line sub-arrangements have 206 lattices,
  among them F3 and F5;
  the 15-line sub-arrangements of A(6,1,3) have 231 lattices, none of them realizable in our lists;
  among the sub-lattices, exactly 4 (A(5,1,3)), 2 (A(G26)) and 0 (A(6,1,3)) satisfy (R1)-(R5).
The graph6 strings of the detail records are put into the canonical form of the local nauty first, so the
check does not depend on the nauty version.  Exit status 0 only if all of this holds."""
import os, sys
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
if not __debug__:
    sys.exit("assertions are disabled (python -O / PYTHONOPTIMIZE); refusing to run")
from reflection import grr, g26, blocks_of_arrangement, invariants, sub_lattices, canon, residual_type
from g6util import blocks_of
from reflection import g6_of_blocks
import details


def main():
    print(details.describe())
    keys, g6s = [], []
    for pref in ('scr68', 'scr77'):
        for k, r in details.records(pref).items():
            keys.append((pref, k)); g6s.append(r['g6'])
    targets = dict(zip(canon(15, g6s), keys))       # local canonical form -> (type, class)
    failed = []
    # A(5,5,3)
    L, phi = grr(5, with_coord=False)
    c = canon(15, [g6_of_blocks(15, blocks_of_arrangement(L, phi))])[0]
    hit = targets.get(c, 'none')
    print("A(5,5,3) ->", hit)
    if hit != ('scr68', 2):
        failed.append("A(5,5,3) is not L0")
    # A(G26): invariants
    G, pg = g26()
    tv, b = invariants(len(G), blocks_of_arrangement(G, pg))
    print(f"A(G26): t = {tuple(tv)}, chi_0 = t^2 - {len(G) - 1} t + {b}")
    if tuple(tv) != (36, 0, 9, 12) or b != 7 * 13 or len(G) - 1 != 7 + 13:
        failed.append("A(G26) invariants")
    expected = {'A(5,1,3)': (816, 11, 4, [('scr68', 2), ('scr77', 12900), ('scr77', 2027123), ('scr77', 6001056)]),
                'A(G26)': (54264, 206, 2, [('scr77', 10386), ('scr77', 24843)]),
                'A(6,1,3)': (54264, 231, 0, [])}
    for name, (L, phi) in [('A(5,1,3)', grr(5)), ('A(G26)', (G, pg)), ('A(6,1,3)', grr(6))]:
        cs, nsub, _ = sub_lattices(L, phi)
        distinct = set(cs)
        hits = sorted(set(targets[c] for c in distinct if c in targets))
        nres = sum(1 for c in distinct if residual_type(15, blocks_of(c, 15)))
        print(f"{name}: {len(L)} lines, {nsub} sub-arrangements of 15 lines, {len(distinct)} distinct lattices, "
              f"{nres} satisfying (R1)-(R5); realizable lattices among them: {hits}", flush=True)
        if (nsub, len(distinct), nres, hits) != expected[name]:
            failed.append(f"{name}: expected {expected[name]}")
    for f in failed:
        print("PROBLEM:", f)
    if failed:
        sys.exit("FAILED: identifications differ from the expected ones")
    print("OK: identifications as expected (exact computation)")


if __name__ == '__main__':
    main()


==> anc/identifications/reflection.py <==
"""Exact intersection lattices of the reflection arrangements A(r,1,3), A(r,r,3) and A(G26).

Coefficients lie in Z[zeta], zeta a primitive n-th root of unity, represented by integer polynomials
reduced modulo the cyclotomic polynomial Phi_n; a 3x3 determinant vanishes iff its reduction is zero.
The lattice of a sub-arrangement is obtained from the lattice of the whole arrangement by restriction
(the points of a sub-arrangement are intersection points of the whole arrangement), so the whole
computation is exact.

A(r,1,3): x, y, z, x - zeta^k y, x - zeta^k z, y - zeta^k z (k = 0..r-1), 3 + 3r lines;
A(r,r,3): the same without x, y, z;
A(G26):   A(3,1,3) together with x + w^a y + w^b z (w a primitive cube root of unity), 21 lines."""
import os, sys, itertools, subprocess
from math import comb, ceil
from flint import fmpz_poly

ROOT = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
sys.path.insert(0, ROOT)


def g6_of_blocks(d, blocks):
    """graph6 string of the point-block incidence graph (points 0..d-1 first, then the blocks)"""
    n = d + len(blocks)
    bits = []
    for j in range(1, n):
        for i in range(j):
            bits.append(1 if (j >= d and i < d and i in blocks[j - d]) else 0)
    while len(bits) % 6: bits.append(0)
    s = chr(63 + n)
    for k in range(0, len(bits), 6):
        v = 0
        for b in bits[k:k + 6]: v = (v << 1) | b
        s += chr(63 + v)
    return s

X = fmpz_poly([0, 1])
ZERO, ONE = fmpz_poly([0]), fmpz_poly([1])


def det3(u, v, w, phi):
    d = (u[0] * (v[1] * w[2] - v[2] * w[1]) - u[1] * (v[0] * w[2] - v[2] * w[0])
         + u[2] * (v[0] * w[1] - v[1] * w[0]))
    return d % phi


def proportional(u, v, phi):
    return all(((u[i] * v[j] - u[j] * v[i]) % phi).is_zero() for i, j in ((0, 1), (0, 2), (1, 2)))


def grr(r, with_coord=True):
    """A(r,1,3) (with_coord) or A(r,r,3), coefficients in Z[zeta_r]; returns (lines, Phi_r)"""
    Z = [X ** k for k in range(r)]
    L = [(ONE, ZERO, ZERO), (ZERO, ONE, ZERO), (ZERO, ZERO, ONE)] if with_coord else []
    L += [(ONE, -c, ZERO) for c in Z] + [(ONE, ZERO, -c) for c in Z] + [(ZERO, ONE, -c) for c in Z]
    return L, fmpz_poly.cyclotomic(r)


def g26():
    L, phi = grr(3)
    L += [(ONE, X ** a, X ** b) for a in range(3) for b in range(3)]
    return L, phi


def blocks_of_arrangement(L, phi):
    """the blocks (sets of >= 3 concurrent lines) of the arrangement, computed exactly"""
    n = len(L)
    for i, j in itertools.combinations(range(n), 2):
        if proportional(L[i], L[j], phi):
            raise ValueError(f"lines {i} and {j} coincide")
    blocks = set()
    for i, j in itertools.combinations(range(n), 2):
        S = frozenset([i, j] + [k for k in range(n) if k not in (i, j) and det3(L[i], L[j], L[k], phi).is_zero()])
        if len(S) >= 3:
            blocks.add(S)
    blocks = sorted(sorted(B) for B in blocks)
    # sanity: a linear space (two blocks share at most one line)
    for B, C in itertools.combinations(blocks, 2):
        if len(set(B) & set(C)) > 1:
            raise ValueError("not a linear space")
    return blocks


def invariants(n, blocks):
    """t-vector (t2, t3, ...) and b = sum (m_P - 1) - (n - 1)"""
    t = {}
    for B in blocks:
        t[len(B)] = t.get(len(B), 0) + 1
    t2 = comb(n, 2) - sum(comb(len(B), 2) for B in blocks)
    mmax = max(t) if t else 2
    tv = [t2] + [t.get(k, 0) for k in range(3, mmax + 1)]
    b = t2 + sum((len(B) - 1) for B in blocks) - (n - 1)
    return tv, b


def restrict(blocks, S):
    """blocks of the sub-arrangement S (sorted tuple of line indices), relabelled 0..len(S)-1"""
    pos = {v: i for i, v in enumerate(S)}
    out = []
    for B in blocks:
        C = [pos[v] for v in B if v in pos]
        if len(C) >= 3:
            out.append(sorted(C))
    return sorted(out)


def canon(d, g6s):
    """canonical graph6 strings (nauty-labelg, points first), in input order; fails loudly"""
    res = subprocess.run(["nauty-labelg", "-q", "-f" + "a" * d], input="\n".join(g6s) + "\n",
                         capture_output=True, text=True)
    out = res.stdout.split()
    if res.returncode != 0 or len(out) != len(g6s):
        raise RuntimeError(f"nauty-labelg failed (exit {res.returncode}): {res.stderr[:300]}")
    return out


def sub_lattices(L, phi, k=15):
    """canonical graph6 of the lattices of all k-line sub-arrangements, and the number of subsets"""
    blocks = blocks_of_arrangement(L, phi)
    subs = list(itertools.combinations(range(len(L)), k))
    g6 = [g6_of_blocks(k, restrict(blocks, S)) for S in subs]
    return canon(k, g6), len(subs), blocks


def arrangements():
    L5, p5 = grr(5)
    L6, p6 = grr(6)
    G, pg = g26()
    return [('A(5,1,3)', L5, p5), ('A(G26)', G, pg), ('A(6,1,3)', L6, p6)]


def residual_type(d, blocks):
    """(d1, d2) if the lattice with these blocks satisfies (R1)-(R5) of Proposition 3.8 for that type, else None"""
    for d1 in range((d - 1) // 2, 0, -1):
        d2 = d - 1 - d1
        X = sum(comb(len(b) - 1, 2) for b in blocks)
        if X != comb(d - 1, 2) - d1 * d2: continue
        W = sum(comb(len(b) - 2, 2) for b in blocks)
        if any(not (3 <= len(b) <= d1 - 1) for b in blocks): return None
        e = [sum(len(b) - 2 for b in blocks if v in b) for v in range(d)]
        if any(not (d2 <= x <= d - 5) for x in e): return None
        Wmin = ceil((5 * X - 4 * d1 * d2 + 4) / 3)
        if W < Wmin: return None
        if W + sum(x - d2 for x in e) != 3 * X - d * d2: return None
        return (d1, d2)
    return None


==> anc/lsgen3.c <==
/* Stage 2 of the enumeration (Section 4.3 of the paper): completion of heavy configurations by
 * triple points, subject to the constraints (R1)-(R5).
 *
 * Mode `complete` (the mode used by run.sh) reads heavy configurations (graph6, points first, then
 * blocks) from stdin, relabels the points by decreasing h(v), and processes the points i = 0, 1, ...
 * in this order: at step i it adds all triples whose smallest element is i, pruning with (R2), (R5)
 * and the capacity bounds; every completion satisfying (R1)-(R5) is written to stdout (graph6,
 * points first).  Symmetry breaking at step i: the unprocessed points with identical membership in
 * all existing blocks form classes; the smallest undecided point either lies on no new triple
 * through i (and then neither does any later point of its class), or it is paired with the first
 * unused point of a class.  Such transpositions are automorphisms of the current partial structure
 * fixing all processed points and the triples already chosen.  Remaining isomorphic copies are
 * removed with nauty (labelg) afterwards.
 *
 * (Without the argument `complete`, the program generates the heavy configurations itself by a
 * two-pass orderly algorithm; this mode is not used for the results of the paper.)
 *
 * usage: lsgen3 d mmax mmin lo hi Xt Wmin 0 complete < heavy.g6
 */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
#include <signal.h>
#include <unistd.h>

#define MAXD 24
#define MAXB 64

static int d, mmax, mmin, lo, hi, Xt, budget, Wmin, hi_eff, heavy_only = 0;
static uint32_t cov[MAXD];
static int ecur[MAXD];
static uint64_t memb[MAXD];
static int tcnt[MAXD][MAXD];
static int t0vec[MAXD];
static uint32_t bmask[MAXB];
static int bsize[MAXB];
static int nb = 0, Xg = 0, Wg = 0;
static int pass = 1;
static int no_t0 = 0;
static long long nodes = 0, nsol = 0, nheavy = 0;
static int maxadd[MAXD + 1];

/* compare type(j) with type(0); in pass 1 only sizes >= 4 */
static inline int typegt_vec(const int *v) {
    int smin = (pass == 1) ? 4 : 3;
    for (int s = MAXD - 1; s >= smin; s--)
        if (v[s] != t0vec[s]) return v[s] > t0vec[s];
    return 0;
}
static inline int typegt(int j) { if (no_t0) return 0; return typegt_vec(tcnt[j]); }

static void emit(void) {
    int n = d + nb;
    int nbits = n * (n - 1) / 2;
    static unsigned char bits[8192];
    memset(bits, 0, (size_t)nbits + 6);
    int pos = 0;
    for (int j = 1; j < n; j++)
        for (int i = 0; i < j; i++) {
            int a = 0;
            if (j >= d && i < d) a = (bmask[j - d] >> i) & 1;
            bits[pos++] = (unsigned char)a;
        }
    char buf[8192];
    int k = 0;
    buf[k++] = (char)(63 + n);
    for (int p = 0; p < nbits; p += 6) {
        int v = 0;
        for (int q = 0; q < 6; q++) v = (v << 1) | (p + q < nbits ? bits[p + q] : 0);
        buf[k++] = (char)(63 + v);
    }
    buf[k++] = '\n';
    buf[k] = 0;
    fputs(buf, stdout);
}

typedef struct {
    int i;
    int nC, C[MAXD];
    uint32_t Cmask;
    int ncls, clsof[MAXD], shared[MAXD], clssz[MAXD], clsmem[MAXD][MAXD];
    int base_excess;
    int newcnt[MAXD];
    int nnew;
    uint32_t newmask[MAXD];
    int newsize[MAXD];
} Step;

static void step(int i);

static inline int newtypegt(Step *st) {
    if (st->i == 0 || no_t0) return 0;
    int v[MAXD];
    for (int s = 0; s < MAXD; s++) v[s] = tcnt[st->i][s] + st->newcnt[s];
    return typegt_vec(v);
}

/* ---------- feasibility checks at the start of a step (elements >= i unprocessed in this pass) ---------- */
static int feasible_start(int i) {
    int smin = (pass == 1) ? 4 : 3;
    (void)smin;
    int excess = 0;
    if (pass == 2)
        for (int h = 0; h < i; h++) excess += ecur[h] - lo;
    for (int j = (pass == 2 ? i : 0); j < d; j++) if (ecur[j] > lo) excess += ecur[j] - lo;
    if (Wg + excess > budget) return 0;
    if (excess > budget - Wmin) return 0;
    if (Xg > Xt) return 0;
    if (pass == 1) {
        /* every element can still reach lo using triples with any uncovered element (pass 2) */
        uint32_t all = (d == 32) ? 0xffffffffu : ((1u << d) - 1);
        for (int j = 0; j < d; j++) {
            if (ecur[j] > hi_eff) return 0;
            int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
            /* heavy blocks may still be added for j >= i; triples later: e gain <= maxadd[u] */
            if (ecur[j] + maxadd[u] < lo) return 0;
        }
        return 1;
    }
    /* pass 2: only triples among elements >= i remain */
    uint32_t later = 0;
    for (int j = i; j < d; j++) later |= 1u << j;
    int need = 0, cap = 0;
    for (int j = i; j < d; j++) {
        int u = __builtin_popcount(~cov[j] & later & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        if (c < 0) return 0;
        int nd = lo - ecur[j];
        if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
    }
    int rem = Xt - Xg;              /* triples still to be created (each adds 1 to X) */
    if (3 * rem < need || 3 * rem > cap) return 0;
    /* exact budget: final sum(e-lo) = budget - W.  Remaining e gain = 3*rem. */
    int cur = 0;
    for (int h = 0; h < d; h++) cur += ecur[h] - lo;   /* may be negative for elements below lo */
    if (cur + 3 * rem != budget - Wg) {                  /* identity sum_v e(v) = 3X - W: always holds */
        fprintf(stderr, "lsgen3: internal error (budget identity)\n");
        exit(5);
    }
    return 1;
}

static void apply(Step *st) {
    int i = st->i;
    uint32_t scov[MAXD]; int secur[MAXD]; uint64_t smemb[MAXD]; int stc[MAXD][MAXD]; int st0[MAXD];
    memcpy(scov, cov, sizeof cov); memcpy(secur, ecur, sizeof ecur);
    memcpy(smemb, memb, sizeof memb); memcpy(stc, tcnt, sizeof tcnt); memcpy(st0, t0vec, sizeof t0vec);
    int snb = nb;
    for (int k = 0; k < st->nnew; k++) {
        int b = nb++;
        uint32_t m = st->newmask[k];
        int s = st->newsize[k];
        bmask[b] = m; bsize[b] = s;
        for (int x = 0; x < d; x++)
            if ((m >> x) & 1) {
                cov[x] |= m & ~(1u << x);
                ecur[x] += s - 2;
                memb[x] |= 1ULL << b;
                tcnt[x][s]++;
            }
    }
    int ok = 1;
    if (i == 0) memcpy(t0vec, tcnt[0], sizeof t0vec);
    else if (typegt(i)) ok = 0;
    if (ok && ecur[i] > hi_eff) ok = 0;
    if (ok && pass == 2 && ecur[i] < lo) ok = 0;
    if (ok) for (int j = i + 1; j < d; j++) if (typegt(j)) { ok = 0; break; }
    if (ok) step(i + 1);
    memcpy(cov, scov, sizeof cov); memcpy(ecur, secur, sizeof ecur);
    memcpy(memb, smemb, sizeof memb); memcpy(tcnt, stc, sizeof tcnt); memcpy(t0vec, st0, sizeof t0vec);
    nb = snb;
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W);

typedef struct {
    Step *st;
    uint32_t assigned, doubles;
    int e_i, X, W;
    int norder, order[MAXD];
    int nav[MAXD], av[MAXD][MAXD];
} Pick;

static void pick(Pick *c, int idx, int nmem, int *mem, uint32_t mask) {
    Step *st = c->st;
    int s = nmem + 1;
    int smin = (pass == 1) ? 4 : 3, smax = (pass == 1) ? mmax : 3;
    if (s >= smin) {
        int ex = s - 2, dX = (s - 1) * (s - 2) / 2, dW = (s - 2) * (s - 3) / 2;
        if (c->e_i + ex <= hi_eff && c->X + dX <= Xt && c->W + dW <= budget) {
            st->newmask[st->nnew] = mask | (1u << st->i);
            st->newsize[st->nnew] = s;
            st->nnew++;
            st->newcnt[s]++;
            if (!newtypegt(st))
                build(st, c->assigned | mask, c->doubles, c->e_i + ex, c->X + dX, c->W + dW);
            st->newcnt[s]--;
            st->nnew--;
        }
    }
    if (s >= smax) return;
    for (int t = idx; t < c->norder; t++) {
        int kk = c->order[t];
        int nL = c->nav[kk];
        int maxc = st->shared[kk] ? 1 : nL;
        uint32_t cm = mask;
        int nm = nmem;
        for (int cc = 1; cc <= maxc; cc++) {
            int x = c->av[kk][cc - 1];
            if (cov[x] & cm) break;
            mem[nm++] = x;
            cm |= 1u << x;
            if (nm + 1 > smax) break;
            pick(c, t + 1, nm, mem, cm);
        }
    }
}

static void build(Step *st, uint32_t assigned, uint32_t doubles, int e_i, int X, int W) {
    nodes++;
    if (pass == 2) {
        int navail = __builtin_popcount(st->Cmask & ~(assigned | doubles));
        if (e_i + navail / 2 < lo) return;
        int exi = e_i > lo ? e_i - lo : 0;
        if (W + st->base_excess + exi > budget) return;
    }
    int j = -1;
    for (int k = 0; k < st->nC; k++) {
        int x = st->C[k];
        if (!(((assigned | doubles) >> x) & 1)) { j = x; break; }
    }
    if (j < 0) {
        if (pass == 1 && st->i == 0)
            for (int k = 0; k + 1 < st->nnew; k++)
                if (st->newsize[k] < st->newsize[k + 1]) return;
        int sX = Xg, sW = Wg;
        Xg = X; Wg = W;
        apply(st);
        Xg = sX; Wg = sW;
        return;
    }
    int k = st->clsof[j];
    uint32_t rest = 0;
    for (int q = 0; q < st->clssz[k]; q++) {
        int x = st->clsmem[k][q];
        if (!(((assigned | doubles) >> x) & 1)) rest |= 1u << x;
    }
    build(st, assigned, doubles | rest, e_i, X, W);
    int smin = (pass == 1) ? 4 : 3;
    if (e_i + (smin - 2) > hi_eff) return;
    Pick c;
    c.st = st; c.assigned = assigned; c.doubles = doubles; c.e_i = e_i; c.X = X; c.W = W;
    c.norder = 0;
    int first[MAXD];
    for (int kk = 0; kk < st->ncls; kk++) {
        c.nav[kk] = 0;
        for (int q = 0; q < st->clssz[kk]; q++) {
            int x = st->clsmem[kk][q];
            if (x == j || (((assigned | doubles) >> x) & 1)) continue;
            c.av[kk][c.nav[kk]++] = x;
        }
        if (c.nav[kk]) { first[kk] = c.av[kk][0]; c.order[c.norder++] = kk; }
    }
    for (int a = 1; a < c.norder; a++) {
        int v = c.order[a], b = a - 1;
        while (b >= 0 && first[c.order[b]] > first[v]) { c.order[b + 1] = c.order[b]; b--; }
        c.order[b + 1] = v;
    }
    int mem[MAXD];
    mem[0] = j;
    pick(&c, 0, 1, mem, 1u << j);
}

static int end_of_pass1_ok(void) {
    if (Wg < Wmin || Wg > budget) return 0;
    int mx = 0;
    for (int b = 0; b < nb; b++) if (bsize[b] > mx) mx = bsize[b];
    if (mx < mmin) return 0;
    int t3 = Xt - Xg;
    if (t3 < 0) return 0;
    int need = 0, cap = 0, ex = 0;
    uint32_t all = (1u << d) - 1;
    for (int j = 0; j < d; j++) {
        if (ecur[j] > hi_eff) return 0;
        int u = __builtin_popcount(~cov[j] & all & ~(1u << j));
        int c = u / 2;
        if (c > hi_eff - ecur[j]) c = hi_eff - ecur[j];
        int nd = lo - ecur[j]; if (nd < 0) nd = 0;
        if (c < nd) return 0;
        need += nd; cap += c;
        if (ecur[j] > lo) ex += ecur[j] - lo;
    }
    if (3 * t3 < need || 3 * t3 > cap) return 0;
    if (Wg + ex > budget) return 0;
    return 1;
}

static void step(int i) {
    if (i == d) {
        if (pass == 1) {
            if (!end_of_pass1_ok()) return;
            nheavy++;
            if (heavy_only) { emit(); return; }
            pass = 2;
            int st0[MAXD]; memcpy(st0, t0vec, sizeof t0vec);
            step(0);
            memcpy(t0vec, st0, sizeof t0vec);
            pass = 1;
            return;
        }
        if (Xg != Xt || Wg < Wmin) return;
        nsol++;
        emit();
        return;
    }
    if (!feasible_start(i)) return;
    Step st;
    st.i = i; st.nC = 0; st.ncls = 0; st.nnew = 0; st.Cmask = 0;
    memset(st.newcnt, 0, sizeof st.newcnt);
    uint64_t key[MAXD];
    for (int j = i + 1; j < d; j++) {
        if ((cov[i] >> j) & 1) continue;
        st.C[st.nC++] = j;
        st.Cmask |= 1u << j;
        int k;
        for (k = 0; k < st.ncls; k++) if (key[k] == memb[j]) break;
        if (k == st.ncls) { key[k] = memb[j]; st.clssz[k] = 0; st.shared[k] = memb[j] != 0; st.ncls++; }
        st.clsmem[k][st.clssz[k]++] = j;
        st.clsof[j] = k;
    }
    int be = 0;
    if (pass == 2) {
        for (int h = 0; h < i; h++) be += ecur[h] - lo;
        for (int j = i + 1; j < d; j++) if (ecur[j] > lo) be += ecur[j] - lo;
    }
    st.base_excess = be;
    build(&st, 0, 0, ecur[i], Xg, Wg);
}

static void report(int sig) {
    (void)sig;
    fprintf(stderr, "[progress] nodes=%lld heavy=%lld solutions=%lld\n", nodes, nheavy, nsol);
    signal(SIGUSR1, report);
}

/* ---- output integrity: a failed write must never look like a successful run ---- */
#include <unistd.h>
static void check_output_at_exit(void) {
    if (fflush(stdout) != 0 || ferror(stdout)) {
        fputs("fatal: error while writing the output\n", stderr);
        _exit(2);
    }
}

int main(int argc, char **argv) {
    atexit(check_output_at_exit);
    if (argc < 8) {
        fprintf(stderr, "usage: lsgen3 d mmax mmin lo hi Xt Wmin [heavy_only | 0 complete]\n");
        return 1;
    }
    d = atoi(argv[1]); mmax = atoi(argv[2]); mmin = atoi(argv[3]);
    lo = atoi(argv[4]); hi = atoi(argv[5]); Xt = atoi(argv[6]); Wmin = atoi(argv[7]);
    if (argc > 8) heavy_only = atoi(argv[8]);
    signal(SIGUSR1, report);
    budget = 3 * Xt - d * lo;
    hi_eff = hi;
    if (lo + budget - Wmin < hi_eff) hi_eff = lo + budget - Wmin;
    int m = mmax < 3 ? 3 : mmax;
    for (int u = 0; u <= d; u++) {
        int q = u / (m - 1), r = u % (m - 1);
        maxadd[u] = q * (m - 2) + (r > 1 ? r - 1 : 0);
    }
    if (argc > 9 && strcmp(argv[9], "complete") == 0) {
        /* read heavy configurations (graph6, points first) from stdin and complete each */
        no_t0 = 1;
        char line[8192];
        long long ncfg = 0;
        while (fgets(line, sizeof line, stdin)) {
            int n = line[0] - 63;
            int nbk = n - d;
            int bits_needed = n * (n - 1) / 2;
            static unsigned char bits[8192];
            int pos = 0;
            /* validate the input line: a malformed or truncated heavy configuration must stop the run */
            {
                size_t len = strcspn(line, "\r\n");
                int ok = n > d && n <= 62 && nbk <= MAXB && line[len] == '\n'
                         && (int)len == 1 + (bits_needed + 5) / 6;
                for (size_t k = 1; ok && k < len; k++) ok = line[k] >= 63 && line[k] <= 126;
                if (!ok) {
                    fprintf(stderr, "lsgen3: malformed heavy configuration on input line %lld\n", ncfg + 1);
                    exit(3);
                }
            }
            for (int k = 1; line[k] && line[k] != '\n' && pos < bits_needed; k++) {
                int v = line[k] - 63;
                for (int q = 5; q >= 0 && pos < bits_needed; q--) bits[pos++] = (v >> q) & 1;
            }
            uint32_t blk[MAXB];
            memset(blk, 0, sizeof blk);
            pos = 0;
            for (int j = 1; j < n; j++)
                for (int i = 0; i < j; i++) {
                    if (bits[pos] && j >= d && i < d) blk[j - d] |= 1u << i;
                    pos++;
                }
            /* relabel: heavy e descending */
            int he[MAXD], ord[MAXD], newlab[MAXD];
            for (int x = 0; x < d; x++) { he[x] = 0; ord[x] = x; }
            for (int b = 0; b < nbk; b++) { int sz = __builtin_popcount(blk[b]); for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) he[x] += sz - 2; }
            for (int a = 1; a < d; a++) { int v = ord[a], b2 = a - 1; while (b2 >= 0 && he[ord[b2]] < he[v]) { ord[b2 + 1] = ord[b2]; b2--; } ord[b2 + 1] = v; }
            for (int k = 0; k < d; k++) newlab[ord[k]] = k;
            memset(cov, 0, sizeof cov); memset(ecur, 0, sizeof ecur); memset(memb, 0, sizeof memb); memset(tcnt, 0, sizeof tcnt);
            nb = 0; Xg = 0; Wg = 0;
            for (int b = 0; b < nbk; b++) {
                uint32_t m = 0;
                for (int x = 0; x < d; x++) if ((blk[b] >> x) & 1) m |= 1u << newlab[x];
                int sz = __builtin_popcount(m);
                bmask[nb] = m; bsize[nb] = sz;
                for (int x = 0; x < d; x++) if ((m >> x) & 1) { cov[x] |= m & ~(1u << x); ecur[x] += sz - 2; memb[x] |= 1ULL << nb; tcnt[x][sz]++; }
                Xg += (sz - 1) * (sz - 2) / 2; Wg += (sz - 2) * (sz - 3) / 2;
                nb++;
            }
            ncfg++;
            if (!end_of_pass1_ok()) continue;
            pass = 2;
            step(0);
        }
        if (ferror(stdin)) {
            fprintf(stderr, "lsgen3: read error on the input\n");
            return 4;
        }
        fprintf(stderr, "completion mode: configs=%lld nodes=%lld solutions=%lld\n", ncfg, nodes, nsol);
        return 0;
    }
    step(0);
    fprintf(stderr, "d=%d mmax=%d mmin=%d e in [%d,%d] (eff hi %d) Xt=%d budget=%d Wmin=%d : nodes=%lld heavy_configs(labelled)=%lld solutions=%lld\n",
            d, mmax, mmin, lo, hi, hi_eff, Xt, budget, Wmin, nodes, nheavy, nsol);
    return 0;
}


==> anc/realize.py <==
"""Rank-three incidence data and the fixed ordered projective frame.

Blocks of size at least three determine the simple line-arrangement lattice.
The constructor rejects blocks sharing a pair; all omitted pairs are double points.
"""
import itertools

FRAME = [(1, 0, 0), (0, 1, 0), (0, 0, 1), (1, 1, 1)]


class Matroid:
    def __init__(self, d, multipoints):
        self.d = d
        self.mps = [frozenset(s) for s in multipoints]
        self.mp_of_pair = {}
        for k, s in enumerate(self.mps):
            if len(s) < 3 or not s <= set(range(d)):
                raise ValueError("a block must have at least 3 elements, all in range(d)")
            for i, j in itertools.combinations(sorted(s), 2):
                if (i, j) in self.mp_of_pair:
                    raise ValueError("two blocks share two elements: not a linear space")
                self.mp_of_pair[(i, j)] = k


==> anc/results/realizable_lattices.txt <==
== L_0  type (15;6,8)  A(5,5,3)
graph6 (points first, canonical, nauty 2.8.8): j?????????????????CK?_PA?aC?`C?Q@C_?HO??gO?@a??O`??G__?AOC??SA??OOO?@?Q??A?P??@?W???Gc???CD????aC???@GC???GGG???GCO???@@O????`A????}??????CF_????Fo?????
t2..t6 = [0, 25, 0, 3, 0]   r_H distribution = {6: 15}
multiple points (lines numbered 1..15): {1,2,3,4,5} {6,12,13,14,15} {7,8,9,10,11} {1,6,7} {1,8,12} {1,9,13} {1,10,15} {1,11,14} {2,6,9} {2,7,12} {2,8,14} {2,10,13} {2,11,15} {3,6,8} {3,7,13} {3,9,15} {3,10,14} {3,11,12} {4,6,11} {4,7,15} {4,8,13} {4,9,14} {4,10,12} {5,6,10} {5,7,14} {5,8,15} {5,9,12} {5,11,13}
realization space: 4 points, one Galois orbit, defined by f(a) = a^4 - 2*a^3 + 4*a^2 - 3*a + 1
freeness: free (certificate: 10061)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (1, 0, 0)
   2: (0, 1, 0)
   3: (1, a, 0)
   4: (-a + 1, a^2 - a + 1, 0)
   5: (a - 1, -1, 0)
   6: (0, 0, 1)
   7: (-1, 0, -1)
   8: (1, a, a)
   9: (0, a, a - 1)
  10: (a^2 - a, -a, a^2 - 2*a + 1)
  11: (-a^2 + 2*a - 1, a^3 - 2*a^2 + 2*a - 1, -2*a^2 + 2*a - 1)
  12: (1, 1, 1)
  13: (-a, -a, -a + 1)
  14: (-a^4 + 3*a^3 - 6*a^2 + 5*a - 2, a^3 - 2*a^2 + 2*a - 1, -2*a^2 + 2*a - 1)
  15: (-a^4 + 3*a^3 - 5*a^2 + 4*a - 1, a^3 - a^2 + a, -a^4 + 3*a^3 - 4*a^2 + 3*a - 1)

== F_1  type (15;7,7)  Cuntz's family
graph6 (points first, canonical, nauty 2.8.8): Z?????????????????E?CK?_GH?D@?G`?@D?gBGC`a?@Qo?@Y_?UOG?KoG??
t2..t6 = [27, 6, 0, 6, 0]   r_H distribution = {6: 3, 7: 12}
multiple points (lines numbered 1..15): {1,3,11,12,15} {1,4,9,10,14} {2,3,6,7,14} {2,4,5,8,15} {5,7,10,12,13} {6,8,9,11,13} {1,2,13} {3,4,13} {5,11,14} {6,10,15} {7,9,15} {8,12,14}
realization space: Zariski-open subset of A^1 (parameter a); every member free
freeness: free (certificate: family analysis)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (0, 0, 1)
   2: (1, 0, 1)
   3: (1, 1, 1)
   4: (0, -1, -1)
   5: (1, -a, -a + 1)
   6: (a - 1, -1, a - 1)
   7: (-a + 1, -a, -a + 1)
   8: (a, -1, a - 1)
   9: (0, -1, a - 1)
  10: (0, -a, -a + 1)
  11: (-1, -1, a - 1)
  12: (-a, -a, -a + 1)
  13: (1, 0, 0)
  14: (0, 1, 0)
  15: (-1, -1, -2)

== F_2  type (15;7,7)  
graph6 (points first, canonical, nauty 2.8.8): ]???????????????????[?EG?T?@E?CD?@@_BO_?h@?BOG?Gs??_X??GT??E_c??Y@G?AcH???
t2..t6 = [21, 6, 6, 3, 0]   r_H distribution = {6: 6, 7: 9}
multiple points (lines numbered 1..15): {1,2,4,10,13} {1,3,6,11,14} {2,3,5,12,15} {1,8,9,12} {2,7,9,11} {3,7,8,10} {4,5,7,14} {4,6,9,15} {5,6,8,13} {7,13,15} {8,14,15} {9,13,14} {10,11,15} {10,12,14} {11,12,13}
realization space: one point, defined over Q
freeness: free (certificate: family analysis)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (1, 2, 2)
   2: (-2, -1, -1)
   3: (-2, -1, -4)
   4: (1, 1, 1)
   5: (2, 1, 2)
   6: (1, 1, 2)
   7: (1, 0, 1)
   8: (0, -1, -2)
   9: (1, 1, 0)
  10: (-1, 1, 1)
  11: (1, -1, 2)
  12: (-2, -1, 2)
  13: (1, 0, 0)
  14: (0, 1, 0)
  15: (0, 0, 1)

== F_3  type (15;7,7)  sub-arr. of A(G_{26})
graph6 (points first, canonical, nauty 2.8.8): ]??????????????????OD@?oO@_CW?@o?@S?CW_?M@?@SG?TA??e@??Da??ECc??gQO?@_c_??
t2..t6 = [21, 6, 6, 3, 0]   r_H distribution = {6: 6, 7: 9}
multiple points (lines numbered 1..15): {1,2,7,10,13} {1,3,8,11,14} {2,3,9,12,15} {1,4,5,12} {2,4,6,11} {3,5,6,10} {4,8,9,13} {5,7,9,14} {6,7,8,15} {4,14,15} {5,13,15} {6,13,14} {7,11,12} {8,10,12} {9,10,11}
realization space: 2 points, one Galois orbit, defined by f(a) = a^2 - a + 1
freeness: free (certificate: 10009)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (1, a, 0)
   2: (-1, -a, -a^2 - a)
   3: (1, -a^2 + a + 1, a + 1)
   4: (1, 0, 0)
   5: (0, 1, 0)
   6: (-1, -1, -a - 1)
   7: (0, 0, 1)
   8: (1, 1, 1)
   9: (0, 1, 1)
  10: (-1, -a, -a - 1)
  11: (a, 1, a + 1)
  12: (-a, -1, 0)
  13: (1, a, a)
  14: (0, a - 1, -1)
  15: (1, -a^2 + a, a)

== F_4  type (15;7,7)  
graph6 (points first, canonical, nauty 2.8.8): ]??????????????????gC?WGI@??M??R??Q_K_GA`A?H_C?`OO?IO_?OSO?Coo??HJ??@BS???
t2..t6 = [21, 6, 6, 3, 0]   r_H distribution = {6: 6, 7: 9}
multiple points (lines numbered 1..15): {1,4,5,10,11} {2,7,8,10,12} {3,6,9,11,12} {1,6,8,14} {1,7,9,13} {2,4,9,14} {2,5,6,15} {3,4,7,15} {3,5,8,13} {4,6,13} {5,7,14} {8,9,15} {10,13,15} {11,14,15} {12,13,14}
realization space: 2 points, one Galois orbit, defined by f(a) = a^2 + 3*a + 1
freeness: free (certificate: 10009)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (a, a, a + 1)
   2: (0, a, -1)
   3: (a + 1, a, a)
   4: (0, 0, 1)
   5: (1, 1, 1)
   6: (a, 0, a + 1)
   7: (-a - 1, -a, -a - 1)
   8: (-a, -a - 1, -a - 1)
   9: (0, -a, -a - 1)
  10: (-a^2 - a, -a^2 - a, -a^2 - a + 1)
  11: (a^2, a^2, a^2 - a - 1)
  12: (2*a + 1, a^2 + a, 0)
  13: (1, 0, 0)
  14: (0, 1, 0)
  15: (-a^3 - a^2, -a^3, -a^3 + 2*a + 1)

== F_5  type (15;7,7)  sub-arr. of A(G_{26})
graph6 (points first, canonical, nauty 2.8.8): ^???????????????????[?AW?d??h?CE?@A_p@?@gC?L?G?e?G?Ap???iG??L@??AK_?@QW??DBO???
t2..t6 = [19, 6, 8, 2, 0]   r_H distribution = {6: 7, 7: 8}
multiple points (lines numbered 1..15): {1,3,8,9,11} {2,4,7,10,11} {1,2,6,12} {1,4,5,15} {2,3,5,14} {3,4,6,13} {5,7,8,12} {5,9,10,13} {6,7,9,15} {6,8,10,14} {7,13,14} {8,13,15} {9,12,14} {10,12,15} {11,12,13} {11,14,15}
realization space: 2 points, one Galois orbit, defined by f(a) = a^2 - a + 1
freeness: free (certificate: 10009)
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (a^2 - 3*a + 1, -1, a^2 - 2*a)
   2: (a - 1, 1, -a^2 + 2*a)
   3: (a - 1, 1, -a^2 + 3*a - 2)
   4: (1, a^2 - 3*a + 3, -a + 2)
   5: (-a + 1, -1, -a)
   6: (a, 1, -a^2 + 2*a)
   7: (0, 1, a)
   8: (a, 1, a)
   9: (1, 0, -a + 1)
  10: (a, 1, 1)
  11: (-1, -1, 0)
  12: (1, 0, 0)
  13: (0, 1, 0)
  14: (0, 0, 1)
  15: (1, 1, 1)

== N_1  type (15;7,7)  
graph6 (points first, canonical, nauty 2.8.8): Y?????????????????A?eOBGP`?T@@CI?`A_BAO?g`?^???`H_?_u???
t2..t6 = [27, 0, 8, 3, 0]   r_H distribution = {5: 1, 6: 2, 7: 12}
multiple points (lines numbered 1..15): {1,2,3,4,5} {1,6,9,12,13} {1,7,8,10,11} {2,10,13,14} {2,11,12,15} {3,7,12,14} {3,8,13,15} {4,6,10,15} {4,8,9,14} {5,6,11,14} {5,7,9,15}
realization space: 2 points, one Galois orbit, defined by f(a) = 2*a^2 + 2*a + 1
freeness: nonfree (certificate: [(0, 13), (1, 13)])
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (0, 0, 1)
   2: (a, a, a + 1)
   3: (-a - 1, -a - 1, -a)
   4: (1, 1, 1)
   5: (a^2 + 2*a + 1, a^2 + 2*a + 1, a^2)
   6: (-a^2, -a^2 - 2*a - 1, -a^2)
   7: (-a^2 - 2*a - 1, -a^2 - a, -a^2)
   8: (a + 1, a, a)
   9: (a^2 + 2*a + 1, a^2, a^2)
  10: (a + 1, a, a + 1)
  11: (-a^3, -a^3 - 3*a^2 - 3*a - 1, -a^3 - a^2)
  12: (a^2, a^2 + 2*a + 1, a^2 + a)
  13: (a^2 + 2*a + 1, a^2, a^2 + a)
  14: (1, 0, 0)
  15: (0, 1, 0)

== N_2  type (15;7,7)  
graph6 (points first, canonical, nauty 2.8.8): ]??????????????????J?@A_CO_GI?aO?___A@_A?a?@Y??Og_?C`G?CPG?CAF??_N??B{????
t2..t6 = [22, 8, 4, 2, 1]   r_H distribution = {4: 1, 6: 2, 7: 12}
multiple points (lines numbered 1..15): {1,2,3,4,5,6} {1,8,13,14,15} {1,9,10,11,12} {2,7,9,13} {3,7,11,14} {4,7,12,15} {5,7,8,10} {2,10,14} {3,9,15} {4,8,11} {5,12,13} {6,8,9} {6,10,15} {6,11,13} {6,12,14}
realization space: 2 points, one Galois orbit, defined by f(a) = a^2 + 1
freeness: nonfree (certificate: [(0, 13), (1, 13)])
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (a, a, a + 1)
   2: (-a - 1, -a, -a - 1)
   3: (a^2 - 1, a^2, a^2 + a)
   4: (-a + 1, -a, -a - 1)
   5: (0, -a, -a - 1)
   6: (1, 0, 0)
   7: (0, 1, 0)
   8: (0, 0, 1)
   9: (-1, 0, -1)
  10: (0, -a, -1)
  11: (-a + 1, -a, -a)
  12: (a^2 - 1, a^2 + 2*a - 1, a^2 + 2*a + 1)
  13: (1, 1, 1)
  14: (-a^4 - 2*a^3 - 1, -a^4 - 2*a^3 + a^2, -a^4 - 2*a^3 - a^2)
  15: (-1, a^2, a)

== N_3  type (15;7,7)  sub-arr. of A(5,1,3)
graph6 (points first, canonical, nauty 2.8.8): ]??????????????????_HC?oOW?OW?Oc?AE?@?W?E@??SG?@K??@Q??@K??E{???gTO?@_i_??
t2..t6 = [24, 12, 0, 0, 3]   r_H distribution = {6: 3, 7: 12}
multiple points (lines numbered 1..15): {1,2,4,5,6,7} {1,3,8,10,12,14} {2,3,9,11,13,15} {4,10,11} {4,12,15} {4,13,14} {5,8,9} {5,10,13} {5,11,12} {6,8,11} {6,9,10} {6,14,15} {7,8,15} {7,9,14} {7,12,13}
realization space: 4 points, one Galois orbit, defined by f(a) = a^4 - a^3 + a^2 - a + 1
freeness: nonfree (certificate: [(0, 13), (1, 13)])
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (1, a, 0)
   2: (-a, -1, 0)
   3: (1, a, a + 1)
   4: (1, 0, 0)
   5: (0, 1, 0)
   6: (1, 1, 0)
   7: (a, a^2 + 1, 0)
   8: (0, 0, 1)
   9: (0, a - 1, a)
  10: (1, a, a)
  11: (1, 1, 1)
  12: (-1, -a, -1)
  13: (a, a^2 - a + 1, a^2)
  14: (a, a^4 - a^3 + 2*a^2 - a + 1, a^4 + a^2)
  15: (-a^5 + a^4 - 2*a^3 + 2*a^2 - 2*a + 1, -a^5 - a^3, -a^4 - a^2)

== N_4  type (15;7,7)  sub-arr. of A(5,1,3)
graph6 (points first, canonical, nauty 2.8.8): a?????????????????A?o_D?_P?_cCGO?PG?GI?ACG?GGG?OG_?H@??A_G?CCA??G__??Oc??CAC??Fo????GN_??@{G???
t2..t6 = [17, 16, 0, 1, 2]   r_H distribution = {6: 6, 7: 9}
multiple points (lines numbered 1..15): {5,11,12,13,14,15} {6,7,8,9,10,15} {1,2,3,4,5} {1,6,11} {1,7,14} {1,8,13} {1,10,12} {2,7,12} {2,8,14} {2,9,13} {2,10,11} {3,6,12} {3,7,13} {3,9,11} {3,10,14} {4,6,14} {4,8,11} {4,9,12} {4,10,13}
realization space: 4 points, one Galois orbit, defined by f(a) = a^4 - 2*a^3 + 4*a^2 - 3*a + 1
freeness: nonfree (certificate: [(0, 13), (1, 13)])
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (1, 0, 0)
   2: (0, 1, 0)
   3: (1, a, 0)
   4: (-a^2 + a - 1, -a, 0)
   5: (-a + 1, a, 0)
   6: (1, 1, 1)
   7: (a - 1, a - 1, a)
   8: (a^2 - a + 1, a^2 - a + 1, a^2 - 2*a + 1)
   9: (-1, -1, a - 1)
  10: (0, 0, 1)
  11: (0, -1, -1)
  12: (-a + 1, 0, -a)
  13: (a^2 - a + 1, a, -a^3 + 2*a^2 - 2*a + 1)
  14: (a^2 - a + 1, a^3 - a^2 + a, a^2 - 2*a + 1)
  15: (a - 1, a - 1, 2*a - 1)

== N_5  type (15;7,7)  sub-arr. of A(5,1,3)
graph6 (points first, canonical, nauty 2.8.8): e?????????????????ACOCQ?Cg?OoAAC@?__OCO@AG?AC_?@D??A`??CCO?@?`??G_O??H?_??IA???_c???EA???C_G???PA????@{???_{????~??????
t2..t6 = [10, 20, 0, 2, 1]   r_H distribution = {6: 9, 7: 6}
multiple points (lines numbered 1..15): {1,2,3,4,5,6} {1,7,8,9,10} {11,12,13,14,15} {2,7,11} {2,8,13} {2,9,15} {2,10,14} {3,7,14} {3,8,12} {3,9,13} {3,10,15} {4,7,15} {4,8,11} {4,9,12} {4,10,13} {5,7,12} {5,8,15} {5,9,14} {5,10,11} {6,7,13} {6,8,14} {6,9,11} {6,10,12}
realization space: 4 points, one Galois orbit, defined by f(a) = a^4 + 2*a^3 + 4*a^2 + 3*a + 1
freeness: nonfree (certificate: [(0, 13), (1, 13)])
lines (coefficient vectors (u,v,w) of u*x+v*y+w*z, entries in Z[a]):
   1: (-1, -1, 0)
   2: (0, 0, 1)
   3: (-1, -1, a)
   4: (a, a, a + 1)
   5: (a, a, a^2 + 2*a + 1)
   6: (1, 1, 1)
   7: (1, 0, 0)
   8: (0, 1, 0)
   9: (1, a + 1, 0)
  10: (-a, 1, 0)
  11: (a, 0, a + 1)
  12: (a + 1, a^3 + a^2 + 2*a + 1, -a^2 - a)
  13: (0, 1, 1)
  14: (-a, 1, -a)
  15: (-a - 1, -a^2 - 2*a - 1, a^3 + a^2 + a)



==> anc/results/scr68.detail.jsonl <==
{"k": 2, "g6": "j?????????????????CK?_PA?aC?`C?Q@C_?HO??gO?@a??O`??G__?AOC??SA??OOO?@?Q??A?P??@?W???Gc???CD????aC???@GC???GGG???GCO???@@O????`A????}??????CF_????Fo?????", "status": "points", "cost": 1, "comps": [["x^4 + (-2)*x^3 + 4*x^2 + (-3)*x + 1", 4, ["free", "10061"]]]}


==> anc/results/scr77.detail.jsonl <==
{"k": 18, "g6": "Z?????????????????E?CK?_GH?D@?G`?@D?gBGC`a?@Qo?@Y_?UOG?KoG??", "status": "family", "cost": 1, "family": {"generic": "free", "degree": 22, "candidates": []}}
{"k": 10386, "g6": "]??????????????????OD@?oO@_CW?@o?@S?CW_?M@?@SG?TA??e@??Da??ECc??gQO?@_c_??", "status": "points", "cost": 1, "comps": [["x^2 + (-1)*x + 1", 2, ["free", "10009"]]]}
{"k": 12900, "g6": "]??????????????????_HC?oOW?OW?Oc?AE?@?W?E@??SG?@K??@Q??@K??E{???gTO?@_i_??", "status": "points", "cost": 1, "comps": [["x^4 + (-1)*x^3 + x^2 + (-1)*x + 1", 4, ["nonfree", "[(0, 13), (1, 13)]"]]]}
{"k": 6001056, "g6": "e?????????????????ACOCQ?Cg?OoAAC@?__OCO@AG?AC_?@D??A`??CCO?@?`??G_O??H?_??IA???_c???EA???C_G???PA????@{???_{????~??????", "status": "points", "cost": 1, "comps": [["x^4 + 2*x^3 + 4*x^2 + 3*x + 1", 4, ["nonfree", "[(0, 13), (1, 13)]"]]]}
{"k": 1, "g6": "Y?????????????????A?eOBGP`?T@@CI?`A_BAO?g`?^???`H_?_u???", "status": "points", "cost": 1, "comps": [["2*x^2 + 2*x + 1", 2, ["nonfree", "[(0, 13), (1, 13)]"]]]}
{"k": 3773, "g6": "]???????????????????[?EG?T?@E?CD?@@_BO_?h@?BOG?Gs??_X??GT??E_c??Y@G?AcH???", "status": "family", "cost": 0, "family": {"generic": "free", "degree": 0, "candidates": []}}
{"k": 9671, "g6": "]??????????????????J?@A_CO_GI?aO?___A@_A?a?@Y??Og_?C`G?CPG?CAF??_N??B{????", "status": "points", "cost": 1, "comps": [["x^2 + 1", 2, ["nonfree", "[(0, 13), (1, 13)]"]]]}
{"k": 13095, "g6": "]??????????????????_oC?oOC_Gg?CQ?GA_AS??PO??cO??h???oG??gG?E{???WKW?A`M???", "status": "cost>1", "cost": 2}
{"k": 13453, "g6": "]??????????????????gC?WGI@??M??R??Q_K_GA`A?H_C?`OO?IO_?OSO?Coo??HJ??@BS???", "status": "points", "cost": 1, "comps": [["x^2 + 3*x + 1", 2, ["free", "10009"]]]}
{"k": 24843, "g6": "^???????????????????[?AW?d??h?CE?@A_p@?@gC?L?G?e?G?Ap???iG??L@??AK_?@QW??DBO???", "status": "points", "cost": 1, "comps": [["x^2 + (-1)*x + 1", 2, ["free", "10009"]]]}
{"k": 2027123, "g6": "a?????????????????A?o_D?_P?_cCGO?PG?GI?ACG?GGG?OG_?H@??A_G?CCA??G__??Oc??CAC??Fo????GN_??@{G???", "status": "points", "cost": 1, "comps": [["x^4 + (-2)*x^3 + 4*x^2 + (-3)*x + 1", 4, ["nonfree", "[(0, 13), (1, 13)]"]]]}


==> anc/results/verdict_15_68.txt <==
classes: 3; status lines with valid index and status: 3; invalid lines: 0; classes missing: 0; classes with several lines: 0
statuses: {'empty': 2, 'points': 1}
realizable / special lattices: OK=1  VIOLATION=0  manual=0
   OK 2 points [['x^4 + (-2)*x^3 + 4*x^2 + (-3)*x + 1', 4, ['free', '10061']]]
COMPLETE AND CONSISTENT


==> anc/results/verdict_15_77.txt <==
classes: 6091145; status lines with valid index and status: 6091145; invalid lines: 0; classes missing: 0; classes with several lines: 0
statuses: {'empty': 6021701, 'family': 2, 'empty-degenerate': 69433, 'points': 8, 'cost>1': 1}
realizable / special lattices: OK=11  VIOLATION=0  manual=0
   OK 1 points [['2*x^2 + 2*x + 1', 2, ['nonfree', '[(0, 13), (1, 13)]']]]
   OK 18 family {'generic': 'free', 'degree': 22, 'candidates': []}
   OK 3773 family {'generic': 'free', 'degree': 0, 'candidates': []}
   OK 9671 points [['x^2 + 1', 2, ['nonfree', '[(0, 13), (1, 13)]']]]
   OK 10386 points [['x^2 + (-1)*x + 1', 2, ['free', '10009']]]
   OK 12900 points [['x^4 + (-1)*x^3 + x^2 + (-1)*x + 1', 4, ['nonfree', '[(0, 13), (1, 13)]']]]
   OK 13095 cost>1 empty []
   OK 13453 points [['x^2 + 3*x + 1', 2, ['free', '10009']]]
   OK 24843 points [['x^2 + (-1)*x + 1', 2, ['free', '10009']]]
   OK 2027123 points [['x^4 + (-2)*x^3 + 4*x^2 + (-3)*x + 1', 4, ['nonfree', '[(0, 13), (1, 13)]']]]
   OK 6001056 points [['x^4 + 2*x^3 + 4*x^2 + 3*x + 1', 4, ['nonfree', '[(0, 13), (1, 13)]']]]
COMPLETE AND CONSISTENT


==> anc/results/verdict_16_78.txt <==
classes: 16453132; status lines with valid index and status: 16453132; invalid lines: 0; classes missing: 0; classes with several lines: 0
statuses: {'empty': 16175061, 'empty-degenerate': 278071}
realizable / special lattices: OK=0  VIOLATION=0  manual=0
COMPLETE AND CONSISTENT


==> anc/run.sh <==
#!/bin/bash
# Reproduce the enumeration and exact screening, or rerun the short certificates.
# Usage: ./run.sh [15_68|15_77|16_78 ...]   (default: all three)
#        ./run.sh --certificates
# NP sets the number of screening workers (default: at most 8).
# Full runs require the canonical graph6 encoding produced by nauty 2.8.8.
set -euo pipefail
export LC_ALL=C
unset PYTHONOPTIMIZE
cd "$(dirname "$0")"

fail() { echo "ERROR: $*" >&2; exit 1; }
need() { command -v "$1" > /dev/null || fail "$1 not found"; }
need python3

if [[ ${1:-} == --help || ${1:-} == -h ]]; then
  echo 'Usage: ./run.sh [15_68|15_77|16_78 ...] (default: all three)'
  echo '       ./run.sh --certificates'
  echo 'NP=4 ./run.sh 15_77 sets the number of screening workers.'
  exit 0
fi

if [[ ${1:-} == --certificates ]]; then
  [[ $# == 1 ]] || fail '--certificates takes no further arguments'
  need nauty-labelg
  python3 -c 'import flint, sympy'
  mkdir -p out
  # Certificate checks are deliberately separate from full enumeration.
  python3 identifications/certificates.py --records
  python3 identifications/ident.py
  python3 identifications/cuntz.py
  echo 'Short certificates passed; this mode does not reproduce the exhaustive enumeration.'
  exit 0
fi

TYPES=("$@"); [ ${#TYPES[@]} -eq 0 ] && TYPES=(15_68 15_77 16_78)
for t in "${TYPES[@]}"; do
  case $t in 15_68|15_77|16_78) ;; *) fail "unknown type $t (use 15_68, 15_77, 16_78)";; esac
done
for c in gcc nauty-labelg sort sha256sum; do need "$c"; done
python3 -c 'import flint, sympy'
if [[ -z ${NP:-} ]]; then
  NP=$(getconf _NPROCESSORS_ONLN 2>/dev/null || echo 1)
  if (( NP > 8 )); then NP=8; fi
fi
[[ $NP =~ ^[1-9][0-9]*$ ]] || fail 'NP must be a positive integer'
# Avoid Bash overflow and accidental creation of an unreasonable number of workers.
(( ${#NP} <= 4 )) && (( NP <= 1024 )) || fail 'NP must be at most 1024'
mkdir -p out out/sorttmp
gcc -O2 -o out/heavyaug heavyaug.c -lnauty
gcc -O2 -o out/lsgen3 lsgen3.c
canon() { nauty-labelg -q -f"$(printf 'a%.0s' $(seq 1 "$1"))" | sort -u -S 1G -T out/sorttmp; }

# Stop outstanding screening workers if any command fails or the run is interrupted.
pids=()
cleanup() {
  for q in "${pids[@]}"; do kill "$q" 2>/dev/null || true; done
}
trap cleanup EXIT
trap 'exit 130' INT
trap 'exit 143' TERM

for t in "${TYPES[@]}"; do
  # d, mmax=d1-1, lo=d2, hi=d-5, X, W_min, d1; published counts and SHA-256.
  case $t in
    15_68)
      p=(15 5 8 10 43 9 6); heavy_expected=1952; final_expected=3
      sha_expected=8de6cde5fc270e15cae212de4ee41d5202197e8aeab78cf6e65614650746dcd9;;
    15_77)
      p=(15 6 7 10 42 6 7); heavy_expected=96725; final_expected=6091145
      sha_expected=f1be0ac91ef3d5e230d2812b08c3e67e2090445398d9bfd5f7905ab0677a9040;;
    16_78)
      p=(16 6 8 11 49 9 7); heavy_expected=8324811; final_expected=16453132
      sha_expected=12a4cb695442e91e9d7fc55e9d5abc608c8cf99c14d96f308a4876e668fc9f4d;;
  esac
  d=${p[0]} mmax=${p[1]} lo=${p[2]} hi=${p[3]} X=${p[4]} Wmin=${p[5]} d1=${p[6]}
  echo "== $t: Stage 1, heavy configurations"
  out/heavyaug "$d" "$mmax" "$lo" "$hi" "$X" "$Wmin" 2> "out/heavyaug_$t.log" | canon "$d" > "out/heavy_$t.g6"
  heavy_actual=$(wc -l < "out/heavy_$t.g6")
  [[ $heavy_actual == "$heavy_expected" ]] || fail "$t: heavy count $heavy_actual != $heavy_expected"
  echo "   $heavy_actual heavy classes (expected count verified)"
  echo "== $t: Stage 2, completion by triple points"
  out/lsgen3 "$d" "$mmax" 4 "$lo" "$hi" "$X" "$Wmin" 0 complete < "out/heavy_$t.g6" 2> "out/lsgen3_$t.log" | canon "$d" > "out/final_$t.g6"
  final_actual=$(wc -l < "out/final_$t.g6")
  [[ $final_actual == "$final_expected" ]] || fail "$t: final count $final_actual != $final_expected"
  sha_actual=$(sha256sum "out/final_$t.g6" | cut -d' ' -f1)
  [[ $sha_actual == "$sha_expected" ]] || fail "$t: SHA-256 $sha_actual != $sha_expected; published encoding requires nauty 2.8.8"
  echo "   $final_actual classes; published SHA-256 verified"
  workers=$NP
  if (( workers > final_actual )); then workers=$final_actual; fi
  echo "== $t: exact screening ($workers processes)"
  rm -f out/scr${t}_*.status out/scr${t}_*.detail.jsonl
  pids=()
  for ((k = 0; k < workers; k++)); do
    python3 screen2.py "out/final_$t.g6" "$d" "$d1" "out/scr${t}_$k" "$k" "$workers" > "out/screen_${t}_$k.log" 2>&1 & pids+=($!)
  done
  for q in "${pids[@]}"; do wait "$q" || fail "screening process $q failed (see out/screen_${t}_*.log)"; done
  pids=()
  cat out/scr${t}_*.status > "out/scr$t.status"
  cat out/scr${t}_*.detail.jsonl > "out/scr$t.detail.jsonl"
  echo "== $t: verdict"
  python3 verdict.py "out/final_$t.g6" "$d" "$d1" "out/scr$t" > "out/verdict_$t.txt" 2>&1 || { cat "out/verdict_$t.txt"; fail "verdict failed for $t"; }
  # Compare all deterministic verdict content, allowing only status-dictionary order
  # to vary with the number of workers; compare complete detail records by class index.
  python3 - "$t" <<'PY'
import ast
import json
from pathlib import Path
import sys

t = sys.argv[1]
def verdict(path):
    rows = Path(path).read_text().splitlines()
    if not rows or rows[-1] != 'COMPLETE AND CONSISTENT':
        raise SystemExit(f'{path}: no successful final verdict')
    return [ast.literal_eval(row[len('statuses: '):])
            if row.startswith('statuses: ') else row for row in rows]

if verdict(f'out/verdict_{t}.txt') != verdict(f'results/verdict_{t}.txt'):
    raise SystemExit(f'{t}: verdict differs from results/verdict_{t}.txt')

def records(path):
    result = {}
    for line in Path(path).read_text().splitlines():
        if not line.strip():
            continue
        record = json.loads(line)
        k = record['k']
        if type(k) is not int or k in result:
            raise SystemExit(f'{path}: invalid or duplicate class index {k!r}')
        result[k] = record
    return result

reference = {'15_68': 'scr68', '15_77': 'scr77'}
expected = records(f'results/{reference[t]}.detail.jsonl') if t in reference else {}
actual = records(f'out/scr{t}.detail.jsonl')
if actual != expected:
    mismatches = sorted(k for k in actual.keys() | expected.keys()
                        if actual.get(k) != expected.get(k))
    raise SystemExit(f'{t}: detail records differ at indices {mismatches}')
print(f'{t}: stored status totals, verdict and all detail records reproduced')
PY
  sed 's/^/   /' "out/verdict_$t.txt"
done


==> anc/screen2.py <==
"""Exact screening of canonical (deduplicated) graph6 matroids.
usage: screen2.py final.g6 d d1 out_prefix [start] [step]
writes out_prefix.status (one line per class: index status [cost]) and out_prefix.detail.jsonl
for every class that is realizable (or needs further work).  A line that does not encode a linear space
on d points gets the status 'error', which makes verdict.py fail."""
import sys, json, time
if not __debug__:
    sys.exit("assertions are disabled (python -O / PYTHONOPTIMIZE); refusing to run")
from collections import Counter
from g6util import blocks_checked
from realize import Matroid
from exact import realization_space, certify_component, family_nonfree, Degenerate

def check_residual(M, d1):
    """Check (R1)--(R4); (R5) is the counting identity, checked as well."""
    d = M.d
    d2 = d - 1 - d1
    if (d, d1, d2) not in {(15, 6, 8), (15, 7, 7), (16, 7, 8)}:
        raise ValueError('unsupported residual type')
    e = [0] * d
    X = W = 0
    for B in M.mps:
        m = len(B)
        if not 3 <= m <= d1 - 1:
            raise ValueError('block multiplicity violates R1')
        X += (m - 1) * (m - 2) // 2
        W += (m - 2) * (m - 3) // 2
        for i in B:
            e[i] += m - 2
    if any(not d2 <= a <= d - 5 for a in e):
        raise ValueError('line count violates R2')
    if X != (d - 1) * (d - 2) // 2 - d1 * d2:
        raise ValueError('characteristic polynomial violates R3')
    if 3 * W < 5 * X - 4 * d1 * d2 + 4:
        raise ValueError('Bojanowski bound violates R4')
    if W + sum(a - d2 for a in e) != 3 * X - d * d2:
        raise ValueError('budget identity violates R5')


def main(path, d, d1, pref, start=0, step=1, kfrom=0):
    st = open(pref + ".status", "a")
    det = open(pref + ".detail.jsonl", "a")
    stat = Counter(); t0 = time.time()
    with open(path) as f:
        for k, s in enumerate(f):
            if k < kfrom or k % step != start: continue
            s = s.strip()
            if not s: continue
            rec = None
            try:
                M = Matroid(d, blocks_checked(s, d))     # ValueError if s is not a valid linear space
                check_residual(M, d1)
                R = realization_space(M)
                status, cost = R['status'], R['cost']
            except Degenerate:
                status, cost, R = 'empty-degenerate', None, None
            except Exception as ex:
                status, cost, R = 'error', None, None
                rec = dict(k=k, g6=s, error=repr(ex)[:300])
            if R is not None and status == 'points':
                rec = dict(k=k, g6=s, status=status, cost=cost, comps=[])
                for f_ in R['comps']:
                    rec['comps'].append([str(f_), f_.degree(), [str(x) for x in certify_component(M, R['lines'], f_, d1)]])
            elif R is not None and status == 'family':
                fr = family_nonfree(M, R['lines'], R['bad'], d1)
                rec = dict(k=k, g6=s, status=status, cost=cost,
                           family={kk: (v if kk != 'candidates' else [[str(a), [str(x) for x in b]] for a, b in v]) for kk, v in fr.items()})
            elif R is not None and status == 'cost>1':
                rec = dict(k=k, g6=s, status=status, cost=cost)
            stat[status] += 1
            st.write(f"{k} {status} {cost}\n")
            if rec is not None:
                det.write(json.dumps(rec) + "\n"); det.flush()
            if sum(stat.values()) % 20000 == 0:
                st.flush()
                print(f"[{pref}] {dict(stat)} {time.time()-t0:.0f}s", flush=True)
    st.close()          # raises on a write error, so the process exits nonzero
    det.close()
    print(f"[{pref}] DONE {dict(stat)} {time.time()-t0:.0f}s", flush=True)

if __name__ == "__main__":
    a = sys.argv
    main(a[1], int(a[2]), int(a[3]), a[4], int(a[5]) if len(a) > 5 else 0, int(a[6]) if len(a) > 6 else 1, int(a[7]) if len(a) > 7 else 0)


==> anc/verdict.py <==
"""Strict aggregation of the exact screening of a residual type, and the verdict on Terao's conjecture.

usage: verdict.py final.g6 d d1 prefix        (reads prefix.status and prefix.detail.jsonl)

The run is certified (exit code 0, "COMPLETE AND CONSISTENT") only if ALL of the following hold:
 - final.g6 is nonempty and strictly increasing (sorted, no duplicate classes);
 - every status line has the form "<k> <status> <cost>", with 0 <= k < n and a known status;
 - every class k = 0..n-1 has exactly one status line;
 - every class whose status is not an 'empty*' status has exactly one detail record, the detail record
   carries the same status and the same graph6 string as line k of final.g6, and there is no detail
   record for any other class;
 - no 'error' status occurs;
 - every realizable lattice has constant freeness on its realization space:
     points  : all Galois orbits (irreducible factors) certified with the same freeness
     family  : generically free with no non-degenerate non-free member
     cost>1  : exact required/forbidden determinant obstruction; otherwise fails closed
Anything else is reported and makes the exit code nonzero.
"""
import sys, json, re
if not __debug__:
    sys.exit("assertions are disabled (python -O / PYTHONOPTIMIZE); refusing to run")
from collections import Counter
from g6util import blocks_of
from realize import Matroid

EMPTY = {'empty', 'empty-degenerate', 'empty-family-degenerate'}
DETAILED = {'points', 'family', 'cost>1', 'error'}
KNOWN = EMPTY | DETAILED


def main(final, d, d1, pref):
    problems = []
    # --- the list of classes: count, strict order
    n = 0
    prev = None
    unsorted = 0
    with open(final, 'rb') as f:
        for line in f:
            if prev is not None and not (prev < line):
                unsorted += 1
            prev = line
            n += 1
    if unsorted:
        problems.append(f"final list not strictly increasing at {unsorted} places")
    if n == 0:
        problems.append("the list of classes is empty")
    # --- status lines
    count = bytearray(n)
    stat = Counter()
    status_of = {}          # k -> status, only for statuses that need a detail record
    cost_of = {}
    bad_lines = 0
    with open(pref + ".status") as f:
        for line in f:
            p = line.split()
            if len(p) != 3 or not re.fullmatch(r'[0-9]+', p[0]):
                bad_lines += 1
                continue
            k, st = int(p[0]), p[1]
            if not (0 <= k < n) or st not in KNOWN:
                bad_lines += 1
                continue
            if st in {'empty-degenerate', 'error'}:
                valid_cost = p[2] == 'None'
                cost = None
            else:
                valid_cost = re.fullmatch(r'[0-9]+', p[2]) is not None
                cost = int(p[2]) if valid_cost else None
                valid_cost = valid_cost and (cost > 1 if st == 'cost>1' else cost <= 1)
            if not valid_cost:
                bad_lines += 1
                continue
            if count[k] < 255:
                count[k] += 1
            stat[st] += 1
            if st in DETAILED:
                status_of[k] = st
                cost_of[k] = cost
    missing = sum(1 for c in count if c == 0)
    dup = sum(1 for c in count if c > 1)
    print(f"classes: {n}; status lines with valid index and status: {sum(stat.values())}; "
          f"invalid lines: {bad_lines}; classes missing: {missing}; classes with several lines: {dup}")
    print("statuses:", dict(stat))
    if bad_lines: problems.append(f"{bad_lines} invalid status lines")
    if missing: problems.append(f"{missing} classes without status")
    if dup: problems.append(f"{dup} classes with several status lines")
    if stat.get('error'): problems.append(f"{stat['error']} classes with status 'error'")
    # --- detail records
    details = {}
    with open(pref + ".detail.jsonl") as f:
        for line in f:
            if not line.strip():
                continue
            try:
                r = json.loads(line)
                if not isinstance(r, dict) or type(r.get('k')) is not int:
                    raise ValueError
                k = r['k']
            except Exception:
                problems.append("unreadable detail record")
                continue
            if k in details:
                problems.append(f"several detail records for class {k}")
            details[k] = r
    for k, r in details.items():
        if k not in status_of:
            problems.append(f"detail record for class {k}, whose status needs none (or is missing)")
    for k, st in status_of.items():
        if k not in details:
            problems.append(f"class {k} has status '{st}' but no detail record")
    # graph6 strings of the detailed classes must match the list
    want = {k for k in details if 0 <= k < n}
    if want:
        with open(final) as f:
            for i, line in enumerate(f):
                if i in want:
                    if details[i].get('g6') != line.strip():
                        problems.append(f"detail record of class {i} does not match line {i} of the list")
    for k, r in details.items():
        rs = r.get('status', 'error')
        if k in status_of and rs != status_of[k]:
            problems.append(f"class {k}: status line says '{status_of[k]}', detail record says '{rs}'")
        if k in cost_of and (type(r.get('cost')) is not int or r['cost'] != cost_of[k]):
            problems.append(f"class {k}: missing, malformed or inconsistent cost in detail record")
    # --- freeness on the realizable lattices
    ok, bad, manual = [], [], []
    for k in sorted(details):
        r = details[k]
        st = r.get('status')
        try:
            judge(k, r, st, d, ok, bad, manual)
        except Exception as ex:          # malformed record: report it, never crash
            manual.append((k, f'malformed detail record ({ex!r})', r))
    print(f"realizable / special lattices: OK={len(ok)}  VIOLATION={len(bad)}  manual={len(manual)}")
    if bad: problems.append(f"{len(bad)} lattices with free AND non-free realizations")
    if manual: problems.append(f"{len(manual)} lattices need manual analysis")
    for x in ok:
        print("   OK", x[0], x[1], str(x[2])[:150])
    for x in bad:
        print("   VIOLATION?", x)
    for x in manual:
        print("   MANUAL", x[0], x[1], str(x[2])[:300])
    for p in problems[:50]:
        print("   PROBLEM:", p)
    if len(problems) > 50:
        print(f"   ... and {len(problems) - 50} more problems")
    complete = not problems
    print("COMPLETE AND CONSISTENT" if complete else "*** INCOMPLETE OR NEEDS ATTENTION ***")
    return 0 if complete else 1


def judge(k, r, st, d, ok, bad, manual):
    """classify one detail record into ok / bad (a violation of Terao's conjecture) / manual"""
    if st == 'points':
        comps = r['comps']
        if not isinstance(comps, list) or not comps:
            raise ValueError('nonempty component list required')
        for c in comps:
            if (not isinstance(c, list) or len(c) != 3 or not isinstance(c[0], str)
                    or type(c[1]) is not int or c[1] < 1
                    or not isinstance(c[2], list) or len(c[2]) < 2):
                raise ValueError('malformed component certificate')
        v = set(c[2][0] for c in comps)
        if len(v) == 1 and v <= {'free', 'nonfree'}:
            ok.append((k, st, r['comps']))
        elif {'free', 'nonfree'} <= v:
            bad.append((k, st, r['comps']))
        else:
            manual.append((k, 'uncertified component', r['comps']))
    elif st == 'family':
        fam = r['family']
        if (not isinstance(fam, dict) or type(fam.get('degree')) is not int
                or fam['degree'] < 0 or not isinstance(fam.get('candidates'), list)):
            raise ValueError('family certificate requires degree and candidates list')
        if fam['generic'] == 'free' and not fam['candidates']:
            ok.append((k, st, fam))
        else:
            manual.append((k, 'family needs analysis', fam))
    elif st == 'cost>1':
        from exact_multi import realization_space_multi
        R = realization_space_multi(Matroid(d, blocks_of(r['g6'], d)))
        comps = R['components']
        if any('error' in c for c in comps):
            manual.append((k, 'unresolved exact obstruction', comps))
        elif not comps and R.get('certificate'):
            ok.append((k, 'cost>1 empty', []))  # keep the published empty-component summary
        else:
            manual.append((k, 'cost>1 components', comps))
    else:
        manual.append((k, st, r))


if __name__ == "__main__":
    sys.exit(main(sys.argv[1], int(sys.argv[2]), int(sys.argv[3]), sys.argv[4]))

